Numerical tools to validate stationary points of SO(8)-gauged N=8 D=4 supergravity

Until recently, the preferred strategy to identify stationary points in the scalar potential of SO(8)-gauged N=8 supergravity in D=4 has been to consider truncations of the potential to sub-manifolds of E_{7(+7)}/SU(8) that are invariant under some postulated residual gauge group G of SO(8). As powerful alternative strategies have been shown to exist that allow one to go far beyond what this method can achieve -- and in particular have produced numerous solutions that break the SO(8) gauge group to no continuous residual symmetry -- independent verification of results becomes a problem due to both the complexity of the scalar potential and the large number of new solutions. This article introduces a conceptually simple self-contained piece of computer code that allows independent numerical validation of claims on the locations of newly discovered stationary points.

==> e7-code/e7_analysis.py <==
""" Analyze stationary points in the potential of N=8 D=4
SO(8)-gauged SUGRA

(C) 2010,2011 Dr. Thomas Fischbacher

This is mostly based on:

[deW-N1] 'N=8 Supergravity' (de Wit, Nicolai, 1982)

and

[deW-N2] 'The parallelizing S^7 torsion in gauged N=8 supergravity'
    (de Wit, Nicolai, 1983) 

"""

import numpy, sys
import scipy.linalg as la
from tensor_io import tensor_read, tensor_write

from e7_combinatorics import *
from e7_definitions import *
from e7_potential import *
from e7_general import *
from e7_vacua import vacua_v70


def e7_Qijkl_from_A12(A1,A2):
    """Calculate the tensor Q^ijkl given in formula (2.22)
    of [deW-N2].

    Note: the tensor is returned as a dictionary (indices) => value,
    not a rank-4 numpy array.
    """

    # We represent Q as a dictionary that only has fully
    # anti-symmetric (i,j,k,l) keys:
    
    Q={}

    for ijkl in rabcds:
        # Ensure all entries are present:
        Q[ijkl]=0.0 

    for ijkl in rabcds:
        for (p0,p1,p2,p3,psign) in perm4:
            (i,j,k,l) = (ijkl[p0],ijkl[p1],ijkl[p2],ijkl[p3])
            for m in r8:
                c1 = psign*(-1.0/24.0)*A1[m,i]*A2[m,j,k,l]

                Q[ijkl] += c1
                for n in r8:
                    c2 = psign*(3.0/(4.0*24.0))*A2[m,n,i,j]*A2[n,k,l,m]

                    Q[ijkl] += c2

    # Fill in the other entries:

    for (p0,p1,p2,p3,sign) in perm4:
        for ijkl in Q.keys():
            q=Q[ijkl]
            Q[ijkl[p0],
              ijkl[p1],
              ijkl[p2],
              ijkl[p3]] = sign*q

    return Q        

def e7_test_stationarity_Q(v70, display=False):
    """Test stationarity via the anti-self-duality condition
    on the Q tensor - (2.21) and (2.22) in [deW-N2]"""
    info={}
    e7_potential_from_v70(v70,info=info)
    #Q=e7_Qijkl_from_A12_v1(info["A1"],info["A2"])
    Q=e7_Qijkl_from_A12(info["A1"],info["A2"])

    delta_sq=0.0

    for abcd in rabcd0s:
        (efgh,s)=dual44_and_relsign(abcd)
        q1=Q[tuple(abcd)]
        q2=complex(Q[tuple(efgh)]*s).conjugate()
        q12=abs(q1+q2)
        if display and abs(q1)>1e-8 and abs(q2)>1e-8:
            print "%s: %s - %s"%(abcd,str(q1),str(q2))
        delta_sq += q12**2

    return delta_sq**0.5

# Test:
# test_stationarity_Q([n==0 and 1 or 0 for n in range(70)],display=True)
# -> 447.02771508824191
# test_stationarity_Q(vacua_v70["G2"])
# -> 6.6136497524429861e-06

def e7_residual_gauge_group_generators(v70,eps=1e-1):
    """Given a 70-vector, return coefficients of SO(8) generators
    that leave this vector invariant. This allows us to determine
    the residual gauge group.

    Note that the default 'fuzz' parameter for accepting a variation
    as essentially zero is somewhat generous here: eps=1e-1.

    Returns: (gg,s), where gg is a list of so(8) coefficient
    28-vectors, and s is the diagonal of the singular value
    decomposition used to determine the residual gauge group.
    """

    # With our definitions, the generators of so(8) are
    # the last 28 generators of e7:

    so8_gens=[numpy.matrix(e7_generator(105+n)) for n in range(28)]
    e7_gen=numpy.matrix(e7_generator_from_v70(v70))

    v_rotated=[numpy.array((s*e7_gen-e7_gen*s)).reshape(56*56)\
               for s in so8_gens]

    (u,s,vh)=la.svd(v_rotated)

    gg=[]
    for n in range(28):
        if abs(s[n])<eps:
            gg.append(u[:,n])
    return (gg,s)

def e7_latex_residual_gauge_group(gg,eps=1e-3):
    """Present the information produced by
    e7_residual_gauge_group_generators() as a latex-typesettable
    string.

    eps determines the threshold for treating entries as being equal
    to zero.
    """

    tex=[]

    for gen in gg:
        this=[]
        for n in range(28):
            if abs(gen[n])>=eps:
                (p,q)=Z[n]
                this.append("$%+.3f\\,R_{%d%d}$"%(gen[n],p+1,q+1))
        if this==[]:
            raise ValueError,\
            "Impossible Situation: Empty generator of abs^2 1 encountered"
        else:
            tex.append(" ".join(this))
    return "; ".join(tex)

def e7_susy_A2(v70,eps=5e-2,info=None):
    """Determine the amount of unbroken supersymmetry through
    inspection of the A2 tensor:

    SUSY generators satisfy epsilon^i A2_i^jkl = 0.
    """

    d={}
    A2=None
    if info:
        d=info
    if d.has_key("A2"):
        A2=d["A2"]
    else:
        p=e7_potential_from_v70(v70,info=d)
        A2=d["A2"]

    (u,s,vh)=la.svd(A2.copy().reshape([8,8*8*8]))

    return sum([abs(x)<eps and 1 or 0 for x in s])

def e7_A1_eigenvalues(v70):
    """Compute the eigenvalues of the A1 tensor

    This function returns two lists (e,e2):

    - e is the list of eigenvalues E
    - e2 is the list of -6|E|^2/Potential
    """
    info={}
    p=e7_potential_from_v70(v70,info=info)
    ev=la.eig(info["A1"])[0]
    ev2=[(-6*x*x.conj()/p).real for x in ev]

    return (ev,ev2)

def e7_so8_u1_charges_56ijk(so8_gen, vecs56, tolerance=1e-10):
    """Given a 8v x 8v so(8) generator matrix and a
    set of vectors of length 56 that describe states
    in the ijk 56-irrep, determine their u(1) charges.

    Charges whose absolute value is smaller than tolerance
    are taken to be zero.

    (Untested)
    """

    # Remove once this has been found to work reliably:
    sys.stderr.write("Untested function: e7_so8_u1_charges_56ijk()!\n")
    sys.stderr.flush()
    
    vecs56=[numpy.array(v,dtype=complex) for v in vecs56]
    gen56=e7_so8_generator_on_56ijk(so8_gen)
    nr_vecs=len(vecs56)

    mx_iprod=numpy.matrix(numpy.zeros([nr_vecs,nr_vecs]))

    for n1 in range(nr_vecs):
        for n2 in range(nr_vecs):
            mx_iprod[n1,n2]=bra_ket(vecs56[n1],vecs56[n2])
            
    inv_mx_iprod=numpy.matrix(la.inv(mx_iprod))

    def decompose_into_vecs56(v56):
        if subspace_dimension(list(vecs56)+[v56])!=len(vecs56):
            raise ValueError,\
                  "Vector does not live in appropriate subspace!"
        
        v_iprods=\
         numpy.array([bra_ket(vecs56[n],v56)\
                      for n in range(nr_vecs)])
        v_coeffs=inv_mx_iprod*v_iprods
        return v_coeffs    

    # For unknown reasons, matrix*vector does not work below...
    mx_u1 = \
      numpy.array([decompose_into_vecs56(mxv(gen56,v56))\
                   for v56 in vecs56])
    evals_vecs=la.eig(mx_u1)
    return sorted(evals_vecs[0],cmp=lambda a,b:cmp(abs(b),abs(a)))

def e7_A12_masses2(v70,info=None):
    """Compute the masses^2 of the spin-1/2 fermions
    (up to sign) from the 56x56 spin-1/2 fermion
    mass matrix that is obtained from the A2 tensor.

    This is based on a faithful (hence the conjugate)
    transcription of formula (2.14) in [deW-N2]:

    """

    A1=None
    A2=None
    
    if type(info)==dict and info.has_key("A1"):
        A1=info["A1"]
        A2=info["A2"]
    else:
        d={}
        e7_potential_from_v70(v70,info=d)
        A1=d["A1"]
        A2=d["A2"]
        if type(info)==dict:
            for k in d.keys():
                info[k]=d[k]


    mx=numpy.zeros([56,56],dtype=complex)

    for p8ext in perm8:
        (i,j,k,p,q,r,l,m,sign)=p8ext
        for n in range(8):
            if n== l or n==m:
                continue
            sijk=tuple(sorted([i,j,k]))
            slmn=tuple(sorted([l,m,n]))
            ix_ijk=rabc_to_ix[sijk]
            ix_lmn=rabc_to_ix[slmn]

            xsign=sign
            if not(sijk in [(i,j,k),(j,k,i),(k,i,j)]):
                xsign = -xsign
            if not(slmn in [(l,m,n),(m,n,l),(n,l,m)]):
                xsign = -xsign

            a=xsign*A2[n,p,q,r]

            mx[ix_ijk, ix_lmn] += a

    mx=(2.0**0.5/144)*mx

    if info:
        info["A2_mm"]=mx
    
    masses2_a1=massmatrix_masses2(A1)
    masses2_a2=massmatrix_masses2(mx)
    return (masses2_a1,masses2_a2)


def e7_scalar_massmatrix(v70,debug=False):
    """Calculate the scalar mass matrix
    according to Formula (2.25) in [deW-N2].

    
    """
    info={}
    P=e7_potential_from_v70(v70,info=info)
    A2=info["A2"]

    A2c = A2.conjugate()

    A2_abs_sq=0.0

    mm1=numpy.zeros([70,70],dtype=complex)
    mm2a=numpy.zeros([70,70],dtype=complex)
    mm2b=numpy.zeros([70,70],dtype=complex)
    mm3=numpy.zeros([70,70],dtype=complex)
        
    for (a,b,c,d) in r8888:
        A2_abs_sq += A2[a,b,c,d]*A2c[a,b,c,d]

    c1=P*(2.0/3.0) + (13.0/72.0)*A2_abs_sq

    # Note that c1 is real: c1.conj = c1

    # Sigma_ijkl Sigma^ijkl terms:
    
    for nr_ijkl in range(35):
        mm1[nr_ijkl,nr_ijkl]    += -0.5*c1
        mm1[35+nr_ijkl,35+nr_ijkl] += -0.5*c1

    # Sigma_ijkl Sigma_mnpq and Sigma_ijpq Sigma_klpq terms:

    sd_asd=[(True,True),(True,False),(False,True),(False,False)]

    for nr_sd_asd in range(4):
     (sd_left,sd_right)=sd_asd[nr_sd_asd]

     if debug:
         print "Mass Matrix Done %d/4...\n"%nr_sd_asd,
         sys.stdout.flush()
         
     for nr_ijkl in range(35):

      ijkl=rabcd0s[nr_ijkl]
      ix_ijkl=nr_ijkl+(sd_left and 1 or 36)-1
      # hack. Note that "and 0 or 35" does not work, as 0 <=> False!

      for nr_mnpq in range(35):

       mnpq=rabcd0s[nr_mnpq]
       ix_mnpq=nr_mnpq+(sd_right and 1 or 36)-1

       for (ii,jj,kk,ll,sign_ijkl) in all_8888_equivalents(ijkl,sd_left):
        for (mm,nn,pp,qq,sign_mnpq) in all_8888_equivalents(mnpq,sd_right):

         sign=sign_ijkl*sign_mnpq

         if not(sd_left): sign *= +1j
         if not(sd_right): sign *= -1j

         # Adding the contribution symmetrically:
         
         mm3[ix_ijkl,ix_mnpq] += 0.5*sign*(-2.0/3.0)*A2[qq,jj,kk,ll]*A2c[ii,mm,nn,pp]/(-96.0)
         mm3[ix_mnpq,ix_ijkl] += 0.5*sign*(-2.0/3.0)*A2[qq,jj,kk,ll]*A2c[ii,mm,nn,pp]/(-96.0)

        
     # MM2 part

     for nr_ijpq in range(35):
      ijpq=rabcd0s[nr_ijpq]
      ix_ijpq=nr_ijpq+(sd_left and 1 or 36)-1
      # hack. Note that "and 0 or 35" does not work, as 0 <=> False!

      for nr_klpq in range(35):

       klpq=rabcd0s[nr_klpq]
       ix_klpq=nr_klpq+(sd_right and 1 or 36)-1

       for (ii,jj,p1,q1,sign_ijpq) in all_8888_equivalents(ijpq,sd_left):
        for (kk,ll,p2,q2,sign_klpq) in all_8888_equivalents(klpq,sd_right):

         if p1==p2 and q1==q2:
             for (mm,nn) in r88:

                 sign=sign_ijpq*sign_klpq
                 
                 if not(sd_left): sign *= +1j
                 if not(sd_right): sign *= -1j

                 c2a=+6.0*A2[kk, mm,nn,ii]*A2c[jj,mm,nn,ll]
                 c2b=-1.5*A2[nn,mm,ii,jj]*A2c[nn,mm,kk,ll]

                 mm2a[ix_ijpq,ix_klpq] += sign*(0.5/-96.0)*c2a
                 mm2a[ix_klpq,ix_ijpq] += sign*(0.5/-96.0)*c2a
                 
                 mm2b[ix_ijpq,ix_klpq] += sign*(0.5/-96.0)*c2b
                 mm2b[ix_klpq,ix_ijpq] += sign*(0.5/-96.0)*c2b

    return mm1+mm2a+mm2b+mm3



def e7_latex_vacuum(v70,
                    tag="Extremum",
                    do_grad_quality=True,
                    scalar_masses=False,
                    phi_accuracy=4,
                    mass_accuracy=3
                    ):
    """
    LaTeX-format a stationary point, in the format
    used in arXiv:0912.1636

    If scalar_masses is given as a filename, read the mass matrix from this file.

    mass_accuracy gives the number of digits to be listed after the decimal point (default 3).
    """
    info={}
    potential=e7_potential_from_v70(v70,info=info)

    lg_quality_q=r"-\infty"
    quality_q=e7_test_stationarity_Q(v70)
    if quality_q>0:
        lg_quality_q="%.2f"%(math.log(e7_test_stationarity_Q(v70),10))

    lg_quality_grad="???"

    if do_grad_quality:
        quality_grad=e7_test_gradient(v70,show=False)["length"]
        if quality_grad==0.0:
            lg_quality_grad=r"-\infty"
        else:
            lg_quality_grad="%.2f"%math.log(quality_grad,10)

    latex_phi=format_abcd_to_latex(abcd_from_v70(v70),accuracy=phi_accuracy)
    if latex_phi=="": # Special case: the trivial vacuum - typeset phi as "0"
        latex_phi="0"

    latex_symmetry=None
    (gens_gg,gens_s)=e7_residual_gauge_group_generators(v70)
    if len(gens_gg)>2:
        latex_symmetry="[%d-dimensional]"%len(gens_gg)
    else:
        latex_symmetry=e7_latex_residual_gauge_group(gens_gg)

    latex_symmetry_summary=""

    if len(gens_gg)==1:
        latex_symmetry_summary="$U(1)$"
    elif len(gens_gg)==2:
        latex_symmetry_summary="$U(1)\\times U(1)$"

    susy=e7_susy_A2(v70,info=info)

    if susy>0:
        latex_symmetry_summary += " $\\mathcal{N}=%d$"%susy
        

    (masses2_A1,masses2_A2)=e7_A12_masses2(v70,info=info)

    masses2_factor=1.0/(potential/(-6.0))

    mass_accuracy_format="%."+str(mass_accuracy)+"f"

    def nums_with_multiplicities(ns):
        mults={}
        for n in ns:
            s=mass_accuracy_format%n
            # Eliminate "minus zero":
            if float(s)==0.0:
                s=mass_accuracy_format%0.0
            if mults.has_key(s):
                mults[s] += 1
            else:
                mults[s] = 1

        result=\
            [(k,mults[k]) for k in sorted(mults.keys(),\
             cmp=(lambda a,b:cmp(float(b),float(a))))]
        return result

    def typeset_num_mult(nm):
        (num,mult)=nm
        if mult==1:
            return "{\\tt %s}"%num
        else:
            return "{\\tt %s}$_{(\\times %d)}$"%(num,mult)

    m2n_A1=nums_with_multiplicities([x*masses2_factor for x in masses2_A1])
    m2n_A2=nums_with_multiplicities([x*masses2_factor for x in masses2_A2])

    latex_masses2_A1=", ".join([typeset_num_mult(x) for x in m2n_A1])
    latex_masses2_A2=", ".join([typeset_num_mult(x) for x in m2n_A2])

    latex_scalar_masses=""

    if scalar_masses != False:
        mm=None
        if type(scalar_masses)==str: # filename
            mm=tensor_read(scalar_masses)
        else:
            mm= -1*e7_scalar_massmatrix(v70)*masses2_factor # AdS units

        masses_s=nums_with_multiplicities(sorted([x.real for x in la.eig(mm)[0]]))
        latex_scalar_masses=", ".join([typeset_num_mult(x) for x in masses_s])

        latex_scalar_masses=\
r"""
$(m^2/m_0^2)[\phi]$\quad\begin{minipage}{8.5cm}
{\vskip0.25ex
\small
"""+latex_scalar_masses+\
r"""
}\end{minipage}\\
\hline
"""

    symmetry_block=""

    if latex_symmetry:
        symmetry_block=r"""
Symmetry\quad\begin{minipage}{8.5cm}
{\vskip0.25ex
\small\tt
"""+\
    latex_symmetry+\
    r"""
}\end{minipage}\\
\hline
"""        

    tex=r"""
\begin{longtable}{||l||}
\hline
\raise-0.1ex\hbox{"""+\
    (r"\small {\bf %s}: $V/g^2=%.6f$, Quality: $|Q|=10^{%s}$, $|\nabla|=10^{%s}$ %s}"%\
     (tag,potential,lg_quality_q,lg_quality_grad,latex_symmetry_summary))+\
     r"""\\
\hline
$\phi$\quad\begin{minipage}{10.5cm}
{\vskip0.25ex
\small\tt
"""+\
    latex_phi+\
r"""
}\end{minipage}\\
\hline"""+\
    symmetry_block+\
                     r"""
$(m^2/m_0^2)[\psi]$\quad\begin{minipage}{8.5cm}
{\vskip0.25ex
\small
"""+\
    latex_masses2_A1+\
r"""
}\end{minipage}\\
\hline
$(m^2/m_0^2)[\chi]$\quad\begin{minipage}{8.5cm}
{\vskip0.25ex
\small
"""+\
    latex_masses2_A2+\
r"""
}\end{minipage}\\
\hline
"""+latex_scalar_masses+\
"""
\end{longtable}
"""
    return tex

def e7_latex_vacua_to_file(filename,v70s):
    """ Produce a TeX file for a set of solutions.

    v70s has to be a list of tuples of the form:
    (name_tag,v70)
    or alternatively:
    (name_tag,v70,massmatrix_filename)
    """
    h=open(filename,"w")
    h.write(r"""\documentclass{article}
\usepackage{longtable}
\begin{document}

""")
    for entry in v70s:
        name=entry[0]
        tag=entry[1]
        scalar_masses=False
        if len(entry)>2:
            scalar_masses=entry[2]
        
        tex=e7_latex_vacuum(v70,
                            tag=name,
                            scalar_masses=scalar_masses)
        h.write(tex)
    h.write("\n\end{document}\n")
    h.close()
    



==> e7-code/e7_combinatorics.py <==
""" Combinatorics constants that are useful for E7

(C) 2010 Dr. Thomas Fischbacher

"""
# === Combinatorics Constants ===

def permutations_and_signs(n,ps_tuples=True):
    """Given a number n, compute either a list of (perm,sign)
    containing all permutations of n objects, including signs
    (ps_tuples=False), or a list of extended tuples of length
    n+1 that contain the sign as entry [-1]
    """

    def extend(m, have):
        extended=[]
        for inter in range(m+1):
            xsign=(-1)**(m-inter)
            extended=extended+[(ps[0][0:inter]+[m]+ps[0][inter:],ps[1]*xsign) for ps in have]
        return extended

    have=[([],+1)]

    for m in range(n):
        have=extend(m,have)

    if ps_tuples:
        return sorted([tuple(perm_and_sign[0]+[perm_and_sign[1]]) for perm_and_sign in have])
    else:
        return sorted([(tuple(perm_and_sign[0]),perm_and_sign[1]) for perm_and_sign in have])

perm3=permutations_and_signs(3)
perm4=permutations_and_signs(4)
perm8=permutations_and_signs(8)


r8=range(8)
r88=[(a,b) for a in r8 for b in r8]
r888=[(a,b,c) for a in r8 for b in r8 for c in r8]
r8888=[(a,b,c,d) for a in r8 for b in r8 for c in r8 for d in r8]

Z=[]
for j in r8:
    for k in range(j+1,8): Z.append( (j,k) )

# === Q-tensor related definitions === 

rabcd=[(a,b,c,d) for (a,b,c,d) in r8888 if a!=b and a!=c and a!=d\
       and b!=c and b!=d and c!=d]

# sorted:
rabcds=[abcd for abcd in rabcd if abcd[0]<abcd[1] and abcd[1]<abcd[2]\
        and abcd[2]<abcd[3]]

# The rabcd are related to one another by dualities, i.e. r_abcd =
# (1/24) eps_abcdefgh r_efgh.  As we later on will need "hermitian"
# tensors Sigma_ijkl, it makes sense to single out those rabcd entries
# that carry the index 0 (half of them), and furthermore then single
# out the "sorted" ones:

rabcd0=[abcd for abcd in rabcd if 0 in abcd]

rabcd0s=[abcd for abcd in rabcd0 if abcd[0]<abcd[1]\
         and abcd[1]<abcd[2] and abcd[2]<abcd[3]]

# In some situations, we can make good use of explicit duals. But we
# then need to keep track of signs:

def dual_relsign(abcd,efgh):
    # This is an awkwardly primitive method, but it works
    # well enough for our purposes...
    abcdefgh=tuple(abcd)+tuple(efgh)
    n=0
    for n1 in r8:
        for n2 in r8:
            if n1 < n2 and abcdefgh[n1] > abcdefgh[n2]: n += 1

    if n % 2 == 0:
        return +1
    else:
        return -1
        
def dual44_and_relsign(abcd):
    d=[n for n in r8 if not(n in abcd)]
    return (d,dual_relsign(abcd,d))

# For the function below, it makes a lot of sense to cache results.

_all_8888_equivalents_memoized={}

def all_8888_equivalents(abcd,selfdual):
    key=(abcd,selfdual)
    try:
        return _all_8888_equivalents_memoized[key]
    except KeyError:
        pass
    
    part1=[(abcd[p],abcd[q],abcd[r],abcd[s],sign) for (p,q,r,s,sign) in perm4]

    (d_abcd,relsign)=dual44_and_relsign(abcd)
    xsign=relsign
    if not(selfdual):
        xsign=-relsign
    
    part2=[(d_abcd[p],d_abcd[q],d_abcd[r],d_abcd[s],xsign*sign) \
           for (p,q,r,s,sign) in perm4]

    parts=part1+part2
    _all_8888_equivalents_memoized[key]=parts
    return parts

# === A2-massmatrix related definitions ===

rabc=[(a,b,c) for (a,b,c) in r888 if a!=b and a!=c and b!=c]

# sorted:
rabcs=[abc for abc in rabc if abc[0]<abc[1] and abc[1]<abc[2]]
# The inverse mapping of 56-index ->(a,b,c):
rabc_to_ix={}
for n in range(len(rabcs)): rabc_to_ix[rabcs[n]]=n


==> e7-code/e7_definitions.py <==
""" Python code to numerically verify the existence
of the stationary points in the scalar potential of
SO(8)-gauged N=8 D=4 Supergravity - E7 definitions

This code is written with the emphasis on verifiability
against published formulas, not speed.

Note that, in the main text, index counting starts at 1,
while Python's index counting starts at 0.

(C) 2010 Dr. Thomas Fischbacher
"""

import numpy, scipy.linalg as la, time
from tensor_io import tensor_read, tensor_write
from e7_combinatorics import *
import re

# === Compile code if possible (for speed) ===

try:
    import psyco
    psyco.full()
except ImportError:
    print """*** The Python compiler 'Psyco' is not installed/not available
    on this platform. The code will run nevertheless, but slower ***
    """

t0=time.time()

# === Spin(8)/SU(8)/E7-related Constants ===

def make_so8_gamma_a_aS_aC():
    "Calculate spin(8) gamma matrices"
    raw_data= \
    """118+ 127- 136- 145+ 154- 163+ 172+ 181-
    212+ 221- 234- 243+ 256+ 265- 278- 287+
    315+ 326- 337+ 348- 351- 362+ 373- 384+
    413+ 424+ 431- 442- 457- 468- 475+ 486+
    514+ 523- 532+ 541- 558+ 567- 576+ 585-
    616+ 625+ 638+ 647+ 652- 661- 674- 683-
    717+ 728+ 735- 746- 753+ 764+ 771- 782-
    811+ 822+ 833+ 844+ 855+ 866+ 877+ 888+"""

    A=numpy.zeros([8,8,8])

    for z in raw_data.split():
        entry= z[3] == '+' and +1 or -1
        A[int(z[0])-1,int(z[1])-1,int(z[2])-1]=entry
    return A

so8_gamma_a_aS_aC = make_so8_gamma_a_aS_aC()

def make_so8_gamma_ab_aS_bS_and_gamma_ab_aC_bC_and_raw():
    """Calculate gamma^{ab}_{alpha beta} and gamma^{ab}_{alpha* beta*}
    and their raw non-symmetrized counterparts
    """
    A=so8_gamma_a_aS_aC
    (S2_raw,C2_raw)=(numpy.zeros([8,8, 8,8]),numpy.zeros([8,8, 8,8]))
    (S2,C2)=(numpy.zeros([8,8, 8,8]),numpy.zeros([8,8, 8,8]))
    ab_aa_bb=[(a,b,aa,bb)\
              for a in r8 for b in r8 for aa in r8 for bb in r8]

    # gamma^{ab}_{alpha beta} =
    # 1/2 gamma^a_{alpha gamma*} gamma^b_{beta gamma*}
    # - 1/2 gamma^b_{alpha gamma*} gamma^a_{beta gamma*}

    for (a,b,aa,bb) in ab_aa_bb:
        (aS,bS,aC,bC)=(aa,bb,aa,bb)
        for cx in r8:
            (cS,cC)=(cx,cx)
            S2_raw[a,b,aS,bS]+=A[a,aS,cC]*A[b,bS,cC]
            C2_raw[a,b,aC,bC]+=A[a,cS,aC]*A[b,cS,bC]
            S2[a,b,aS,bS]+=0.5*(A[a,aS,cC]*A[b,bS,cC]-A[b,aS,cC]*A[a,bS,cC])
            C2[a,b,aC,bC]+=0.5*(A[a,cS,aC]*A[b,cS,bC]-A[b,cS,aC]*A[a,cS,bC])
    return (S2,C2,S2_raw,C2_raw)

(so8_gamma_ab_aS_bS,so8_gamma_ab_aC_bC,
 so8_raw_ab_aS_bS,so8_raw_ab_aC_bC)=\
 make_so8_gamma_ab_aS_bS_and_gamma_ab_aC_bC_and_raw()

def make_so8_gamma_abcd_aS_bS_and_gamma_abcd_aC_bC():
    "Calculate gamma^{abcd}_{alpha beta} and gamma^{abcd}_{alpha* beta*}"
    # Extremely naive method - computation takes some time
    # (1-2 minutes on a modern machine).
    # However, it only has to be done ONCE.
    (S2_raw,C2_raw)=(so8_raw_ab_aS_bS,so8_raw_ab_aC_bC)

    S4_raw=numpy.zeros([8,8,8,8, 8,8])
    C4_raw=numpy.zeros([8,8,8,8, 8,8])
    S4=numpy.zeros([8,8,8,8, 8,8])
    C4=numpy.zeros([8,8,8,8, 8,8])
    
    abcd_aa_bb=[(a,b,c,d,aa,bb)\
                for a in r8 for b in r8 for c in r8 for d in r8\
                for aa in r8 for bb in r8]
    for (a,b,c,d,aa,bb) in abcd_aa_bb:
        (aS,bS,aC,bC)=(aa,bb,aa,bb)
        for cx in r8:
            (cS,cC)=(cx,cx)
            S4_raw[a,b,c,d,aS,bS] += S2_raw[a,b,aS,cS]*S2_raw[c,d,cS,bS]
            C4_raw[a,b,c,d,aC,bC] += C2_raw[a,b,aC,cC]*C2_raw[c,d,cC,bC]
    # Now, anti-symmetrize:
    for (a,b,c,d,aa,bb) in abcd_aa_bb:
        (aS,bS,aC,bC)=(aa,bb,aa,bb)
        abcd=(a,b,c,d)
        for (ix0,ix1,ix2,ix3,sign) in perm4:            
            S4[a,b,c,d,aS,bS] += sign*S4_raw[abcd[ix0],abcd[ix1],abcd[ix2],abcd[ix3],aS,bS]
            C4[a,b,c,d,aC,bC] += sign*C4_raw[abcd[ix0],abcd[ix1],abcd[ix2],abcd[ix3],aC,bC]
    return (S4/24.0,C4/24.0, S4_raw, C4_raw)

(so8_gamma_abcd_aS_bS,so8_gamma_abcd_aC_bC,
 S4_raw,C4_raw)=\
    make_so8_gamma_abcd_aS_bS_and_gamma_abcd_aC_bC()

# Sometimes, it is useful to have just the non-zero entries (there
# will be 13440 = 70*192 of them) of gamma_abcd as dictionaries:

dict_so8_gamma_abcd_aS_bS={}
dict_so8_gamma_abcd_aC_bC={}

for (a,b,c,d) in rabcd:
    for (ax,bx) in r88:
        xs=so8_gamma_abcd_aS_bS[a,b,c,d,ax,bx]
        xc=so8_gamma_abcd_aC_bC[a,b,c,d,ax,bx]
        if xs != 0:
            dict_so8_gamma_abcd_aS_bS[a,b,c,d,ax,bx]=xs
        if xc != 0:
            dict_so8_gamma_abcd_aC_bC[a,b,c,d,ax,bx]=xc


def make_T_su8():
    "Build 'SU(8) matrices' T_Aj^k"
    T=numpy.zeros([63,8,8],dtype=complex)
    for A in range(7):
        (j,k)=(A,A)
        T[A,j,k]    = 0+1j
        T[A,j+1,k+1]= 0-1j
    for A in range(7,35):
        (m,n)=Z[A-7]
        T[A,m,n]    = 0+1j
        T[A,n,m]    = 0+1j
    for A in range(35,63):
        (m,n)=Z[A-35]
        T[A,m,n]    = +1
        T[A,n,m]    = -1
    return T

T_su8=make_T_su8()

def make_S_so8_C_so8():
    "Build the S^{abcd}_{(alpha beta)} and C^{abcd}_{(alpha* beta*)} tensors"
    S_so8=numpy.zeros([8,8,8,8, 35])
    C_so8=numpy.zeros([8,8,8,8, 35])
    for AB in range(7):
        (m,n)=(AB,AB+1)
        for (a,b,c,d) in r8888:
            S_so8[a,b,c,d, AB] = \
              +so8_gamma_abcd_aS_bS[a,b,c,d, m,m]\
              -so8_gamma_abcd_aS_bS[a,b,c,d, n,n]
            C_so8[a,b,c,d, AB] = \
              +so8_gamma_abcd_aC_bC[a,b,c,d, m,m]\
              -so8_gamma_abcd_aC_bC[a,b,c,d, n,n]
    for AB in range(7,35):
        (m,n)=Z[AB-7]
        for (a,b,c,d) in r8888:
            S_so8[a,b,c,d, AB] =\
              +so8_gamma_abcd_aS_bS[a,b,c,d, m,n]\
              +so8_gamma_abcd_aS_bS[a,b,c,d, n,m]
            C_so8[a,b,c,d, AB] =\
              +so8_gamma_abcd_aC_bC[a,b,c,d, m,n]\
              +so8_gamma_abcd_aC_bC[a,b,c,d, n,m]
    return (S_so8,C_so8)
        
(S_so8,C_so8)=make_S_so8_C_so8()

def make_T_e7():
    "Build 'E7 matrices' T_AB*^C*"
    T=numpy.zeros([133,56,56],dtype=complex)

    for AA in range(35):
     for BB in range(28,56):
      for CC in range(28):
          ab=AA
          (p,q)=Z[BB-28]
          (m,n)=Z[CC]
          T[AA,BB,CC] = \
            (+S_so8[m,n,p,q, ab]
             -S_so8[n,m,p,q, ab]
             -S_so8[m,n,q,p, ab]
             +S_so8[n,m,q,p, ab])/8.0
     for BB in range(28):
      for CC in range(28,56):
          ab=AA
          (p,q)=Z[BB]
          (m,n)=Z[CC-28]
          T[AA,BB,CC] = \
            (+S_so8[m,n,p,q, ab]
             -S_so8[n,m,p,q, ab]
             -S_so8[m,n,q,p, ab]
             +S_so8[n,m,q,p, ab])/8.0

    for AA in range(35,70):
     for BB in range(28,56):
      for CC in range(28):
          ab=AA-35
          (p,q)=Z[BB-28]
          (m,n)=Z[CC]
          T[AA,BB,CC] = \
            (+C_so8[m,n,p,q, ab]
             -C_so8[n,m,p,q, ab]
             -C_so8[m,n,q,p, ab]
             +C_so8[n,m,q,p, ab])*(0+1j)/8.0
     for BB in range(28):
      for CC in range(28,56):
          ab=AA-35
          (p,q)=Z[BB]
          (m,n)=Z[CC-28]
          T[AA,BB,CC] = \
            (+C_so8[m,n,p,q, ab]
             -C_so8[n,m,p,q, ab]
             -C_so8[m,n,q,p, ab]
             +C_so8[n,m,q,p, ab])*(0-1j)/8.0

    for AA in range(70,133):
     for BB in range(28):
      for CC in range(28):
        aa=AA-70
        (p,q)=Z[BB]
        (m,n)=Z[CC]
        z=0+0j
        if q==n: z += T_su8[aa,m,p]
        if p==m: z += T_su8[aa,n,q]
        if p==n: z -= T_su8[aa,m,q]
        if q==m: z -= T_su8[aa,n,p]
        z=2*z
        T[AA,BB,CC]=z
        T[AA,BB+28,CC+28]=z.conjugate()
    return T

T_e7=make_T_e7()
# tensor_write("T_e7.tensor",T_e7,"E7 T_ABC")

def make_inv_g77():
    """Produce the auxiliary 7x7 matrix needed to map
    [abcd] coefficients to v70 coefficients"""
    m=numpy.zeros([7,7])
    for n in range(7): m[n,n]=1
    # Note that, if all generators are normalized to tr(x^2)=1,
    # then the side diagonal entries must be -1/2:
    for n in range(6):
        m[n,n+1]=-0.5
        m[n+1,n]=-0.5
    return la.inv(m)

inv_g77=make_inv_g77()

def v70_from_abcd(dict_abcd):
    """Given a vector of 70 coefficients for scalar generators,
    map this to a representation (contained in a Python dictionary)
    in terms of self-dual (35s) and anti-self-dual (35c) four-forms.

    This is the inverse of abcd_from_v70().
    """
    v70=numpy.zeros(70)
    for abcd_sc in dict_abcd.keys():
        coeff=dict_abcd[abcd_sc]
        ((a,b,c,d),sc)=abcd_sc
        diag_s=numpy.zeros(7)
        diag_c=numpy.zeros(7)
        for m in range(7):
            if sc == "s":
                diag_s[m]= coeff*(+so8_gamma_abcd_aS_bS[a,b,c,d,m,m]\
                                  -so8_gamma_abcd_aS_bS[a,b,c,d,m+1,m+1])
            else:
                diag_c[m]= coeff*(+so8_gamma_abcd_aC_bC[a,b,c,d,m,m]\
                                  -so8_gamma_abcd_aC_bC[a,b,c,d,m+1,m+1])

        for n in range(7):
            for m in range(7):
                v70[n] += inv_g77[n,m]*diag_s[m]
                v70[35+n] += inv_g77[n,m]*diag_c[m]

        for m in range(28):
            (ax,bx)=Z[m]
            (aS,bS,aC,bC)=(ax,bx,ax,bx)
            if sc == "s":
                v70[7+m] += coeff*(+so8_gamma_abcd_aS_bS[a,b,c,d,aS,bS]\
                                   +so8_gamma_abcd_aS_bS[a,b,c,d,bS,aS])
            else:
                v70[35+7+m] += coeff*(+so8_gamma_abcd_aC_bC[a,b,c,d,aC,bC]\
                                      +so8_gamma_abcd_aC_bC[a,b,c,d,bC,aC])
    return v70/384.0

def abcd_from_v70(v70,eps=1e-12):
    """ Map a representation of a vacuum given in terms of
    self-dual and anti-self-dual 4-forms back to a vector of
    70 coeffficients for generator matrices.

    The normalization is such that:

    * if A=abcd_from_v70(V), and |V|=1, then |A|=192.

      (Note: The norm of A is just the Frobenius norm, while for V,
      the seven entries 0..6 as well as the seven entries 35..41 that
      correspond to the 'symmetric traceless diagonal' are not
      mutually orthogonal!)

    Or, equivalently:

    * If V has a single non-zero entry of value 1, then the non-zero
    entries of A will have value +/-1.
    """
    dict={}
    def produce(abcd,sc,x):
        (a,b,c,d)=abcd
        abcd_sc=(abcd,sc)
        if dict.has_key(abcd_sc):
            dict[abcd_sc] += x
        else:
            dict[abcd_sc] = x
    for abcd in r8888:
        (a,b,c,d)=abcd
        for n in range(7):
            sx=v70[n]*(so8_gamma_abcd_aS_bS[a,b,c,d,n,n]\
                       -so8_gamma_abcd_aS_bS[a,b,c,d,n+1,n+1])
            cx=v70[35+n]*(so8_gamma_abcd_aC_bC[a,b,c,d,n,n]\
                          -so8_gamma_abcd_aC_bC[a,b,c,d,n+1,n+1])
            if sx<>0: produce(abcd,"s",sx*0.5)
            if cx<>0: produce(abcd,"c",cx*0.5)
        for m in range(28):
            (p,q)=Z[m]
            sx=v70[7+m]*(so8_gamma_abcd_aS_bS[a,b,c,d,p,q]\
                         +so8_gamma_abcd_aS_bS[a,b,c,d,q,p])
            cx=v70[35+7+m]*(so8_gamma_abcd_aC_bC[a,b,c,d,p,q]\
                            +so8_gamma_abcd_aC_bC[a,b,c,d,q,p])
            if sx<>0: produce(abcd,"s",sx*0.5)
            if cx<>0: produce(abcd,"c",cx*0.5)
    for k in dict.keys()[:]:
        if abs(dict[k])<eps:
            dict.pop(k)
    return dict

def e7_so8_generator_on_56ijk(so8_gen):
    """ Given an 8x8 SO(8) generator matrix as it acts
    on the 'vector' irrep, promote this to a 56x56
    generator matrix acting on the 3-form tensor irrep.

    Note: This is a special case of a more general operation
    that should be provided instead. For now, this does
    not matter much.
    """

    mx=numpy.zeros([56,56],dtype=complex)

    z3=[(0,1,2),(1,2,0),(2,0,1)]

    for ix_ijk in range(56):
        ijk=rabcs[ix_ijk]
        for c in z3:
            i=ijk[c[0]]
            j=ijk[c[1]]
            k=ijk[c[2]]
            for ix_pqr in range(56):
                pqr=rabcs[ix_pqr]
                (p,q,r)=pqr
                z=0
                # 1.: i-p are the different indices
                if (j==q and k==r) or (j==r and k==q):
                    sign = (j==q and k==r) and +1 or -1
                    z=sign*so8_gen[i,p]/2.0
                # 2.: i-q are the different indices
                elif (j==r and k==p) or (j==p and k==r):
                    sign = (j==r and k==p) and +1 or -1
                    z=sign*so8_gen[i,q]/2.0
                # 3.: i-r are the different indices
                elif (j==p and k==q) or (j==q and k==p):
                    sign = (j==p and k==q) and +1 or -1
                    z=sign*so8_gen[i,r]/2.0

                if z != 0:
                    # print "INC %s %s -> %f"%(ijk,pqr,z)
                    mx[ix_ijk,ix_pqr] +=  z
                    mx[ix_pqr,ix_ijk] += -z

    return numpy.matrix(mx)


def format_abcd_to_string(dict_abcd,
                          accuracy=4,
                          index_counting_starts_at_one=True):
    """ This maps an abcd dictionary as obtained by
    abcd_from_v70() to a human-readable
    string representation.

    accuracy gives the number of digits after the point
    to be listed (default: 4).

    Entries that are numerically smaller than tolerance
    will be dropped.
    """

    tolerance=10**-accuracy
    result=[]
    def ix(n):
        if index_counting_starts_at_one:
            return n+1
        else: return n

    def cmp_keys(k1,k2):
        # We sort in such a way that spinorial entries are listed
        # before co-spinorial entries.
        (abcd1,sc1)=k1
        (abcd2,sc2)=k2

        x1=(sc1=="s" and -1 or +1)
        x2=(sc2=="s" and -1 or +1)
        return cmp((x1,abcd1),(x2,abcd2))
                
    for abcd_sc in sorted(dict_abcd.keys(),cmp=cmp_keys):

        val=dict_abcd[abcd_sc]
        if abs(val)<tolerance:
            continue

        
        ((a,b,c,d),sc) = abcd_sc
        if a<b and b<c and c<d:
            result.append(("%d %d %d %d[%s]: %.)"+str(accuracy)+"\n")%\
                          (ix(a),ix(b),ix(c),ix(d),sc,
                           val))
            
    return "".join(result)

def format_abcd_to_latex(dict_abcd,
                         accuracy=4,
                         index_counting_starts_at_one=True):
    """ This maps an abcd dictionary as obtained by
    abcd_from_v70() to a representation suitable for
    LaTeX typesetting.

    accuracy gives the number of digits after the point
    to be listed (default: 4).
    """

    tolerance=10**-int(accuracy)
    result=[]
    def ix(n):
        if index_counting_starts_at_one:
            return n+1
        else: return n

    def cmp_keys(k1,k2):
        # We sort in such a way that spinorial entries are listed
        # before co-spinorial entries.
        (abcd1,sc1)=k1
        (abcd2,sc2)=k2

        x1=(sc1=="s" and -1 or +1)
        x2=(sc2=="s" and -1 or +1)
        return cmp((x1,abcd1),(x2,abcd2))

    def replace_e(m):
        (pre,post)=m.groups()
        exponent=int(post)
        return r"%s\cdot10^{%d}"%(pre,exponent)

    accuracy_fmt="%+."+str(accuracy)+"f"
    def numstring_real(x):
        if x==0:
            return "0"
        s=accuracy_fmt%x
        s_tex=re.sub(r"^([^eE]+)[eE]([0-9+-]+)$",replace_e,s)
        return s_tex
            
    for abcd_sc in sorted(dict_abcd.keys(),cmp=cmp_keys):

        val=dict_abcd[abcd_sc]
        if abs(val)<tolerance:
            continue

        ((a,b,c,d),sc) = abcd_sc
        if a<b and b<c and c<d:
            s=numstring_real(dict_abcd[abcd_sc])
            sc_glyph="+"
            if sc=="c":
                sc_glyph="-"
            result.append("$%s_{[%d%d%d%d]%s}$"%(s,ix(a),ix(b),ix(c),ix(d),sc_glyph))

    return ", ".join(result)


==> e7-code/e7_example.py <==
from e7_vacua import *
from e7_analysis import *

for n in range(21):
    key="#"+str(n)
    v70=vacua_v70[key]
    (gens,svd)=e7_residual_gauge_group_generators(v70)

    print "Solution:", key,\
          "P=",e7_potential_from_v70(v70),\
          "Q=",e7_test_stationarity_Q(v70),\
          "dim(res. GG)=",len(gens)


==> e7-code/e7_example_mpmath.py <==
import mpmath as mm

mf=mm.ctx_mp_python.mpf
mc=mm.ctx_mp_python.mpc

mm.mp.dps=300 # digits
z=mf(1)/mf(4)*\
  (mf(1)-(mc(1j)/mf(3)**0.25)*(mf(2)+mf(3)**0.5)**0.5)*\
  (mf(3)+mf(3)**0.5-mf(3)**0.25*mf(10)**0.5)

zr=z.real
zi=z.imag

# Truncate the imaginary part to 200 digits:
zi_trunc=mf(str(zi)[0:202])

# Above: set-up -- Below: Finding analytic expression

poly=mpmath.findpoly(mf(zi_trunc),8,maxsteps=100000,
                     maxcoeff=10**20,tol=1e-170,verbose=True)
# Despite allowed tolerance being 1e-170, this finds a solution
# with tolerance 2e-199:

print poly
# Prints: [-64, 0, 704, 0, -240, 0, 32, 0, -1]

zi_check=mpmath.findroot((lambda x:mpmath.polyval(poly,x)),zi_trunc,tol=1e-300)

print zi_check-zi


==> e7-code/e7_general.py <==
""" General auxiliary functions

(C) 2010 Dr. Thomas Fischbacher
"""

import math
import numpy
import scipy.linalg as la

def eigenspaces(mx, tolerance=1e-10):
    """Compute the eigenspaces of a given matrix mx in the form
    [(eigenvalue, basis-of-eigenvectors)]

    Two eigenvalues that differ less than tolerance are taken to be
    equal.
    """

    eigen_vecs_vals=la.eig(mx)

    e_spaces=[]
    
    for n in range(len(eigen_vecs_vals[0])):
        e_val = eigen_vecs_vals[0][n]
        e_vec = eigen_vecs_vals[1][n]

        absorbed=False
        k=0
        while absorbed==False and k<len(e_spaces):
            ev=e_spaces[k][0]
            if abs(ev-e_val)<tolerance:
                e_spaces[k][1].append(e_vec)
                absorbed=True
            k=k+1

        if not(absorbed):
            e_spaces.append((e_val,[e_vec]))

    return e_spaces

def subspace_dimension(vecs,tolerance=1e-10):
    """Determine the dimension of the space spawned by a set of vectors"""

    nr_vecs=len(vecs)
    dim=len(vecs[0])
    mx=numpy.zeros([nr_vecs,dim],dtype=complex)
    
    for n in range(nr_vecs):
        for k in range(dim):
            mx[n,k]=vecs[n][k]

    (svd_u,svd_s,svd_vh)=la.svd(mx)
    # print "DDD subspace_dimension svd_s=",svd_s
    ssp_dim=len(filter((lambda x:abs(x)>tolerance),svd_s))

    return ssp_dim

def bra_ket(v1,v2):
    """Return the scalar product sum_j v1*[j] v2[j]"""
    s=0.0
    for n in range(len(v1)):
        s += complex(v1[n]).conjugate()*v2[n]
    return s

def mxv(mx,vec):
    """Matrix x vector product - actually,
    this should not be needed, given the way numpy overloads
    the '*' operator on matrices. There are situations, however,
    when having this makes sense.
    """
    v_out=numpy.zeros(mx.shape[0])
    for n in range(len(v_out)):
        for m in range(len(vec)):
            v_out[n] += mx[n,m]*vec[m]
    return v_out

def matrix_symmetry(mx,tolerance=1e-10):
    """Determine symmetry properties of the matrix.
    Returns a selection of entries from the list:
    ['quadratic','hermitian','symmetric','diagonal',
     'mult-of-identity','orthogonal','unitary'].
    """

    mx=numpy.matrix(mx)
    dims=mx.shape
    if dims[0] != dims[1]:
        return []

    properties=["quadratic"]

    is_symmetric=True
    is_hermitian=True
    is_diagonal=True
    is_id=True
    is_orthogonal=True
    is_unitary=True

    for n1 in range(dims[0]):
        for n2 in range(dims[1]):
            if n1<>n2 and abs(mx[n1,n2])>tolerance:
                is_id=False
                is_diagonal=False
        if abs(mx[n1,n2]-mx[n2,n1])>tolerance:
            is_symmetric=False
        if abs(mx[n1,n2]-complex(mx[n2,n1]).conjugate())>tolerance:
            is_hermitian=False
        if n1==n2 and abs(mx[n1,n2]-mx[0,0])>tolerance:
            is_id=False

    def l2_norm(mx):
        s=0.0
        for n1 in range(dims[0]):
            for n2 in range(dims[0]):
                s += abs(mx[n1,n2])**2
        return s**0.5
    
    m_ortho=mx*(mx.transpose())-numpy.identity(dims[0])
    if l2_norm(m_ortho)>tolerance: is_orthogonal=False

    m_uni=mx*(mx.transpose().conjugate())-numpy.identity(dims[0])
    if l2_norm(m_uni)>tolerance: is_unitary=False

    return properties+\
           (is_symmetric and ["symmetric"] or [])+\
           (is_hermitian and ["hermitian"] or [])+\
           (is_diagonal and ["diagonal"] or [])+\
           (is_id and ["mult-of-identity"] or [])+\
           (is_orthogonal and ["orthogonal"] or [])+\
           (is_unitary and ["unitary"] or [])

def my_svd(mx):
    """Compute the diagonal entries of the S matrix of a
    singular value decomposition M = U S V^H.

    Scipy has a function for this, which is based on
    a C transcription of the corresponding LAPACK
    function (zgesdd), but this unfortunately sometimes
    fails. So, we do our own.
    """
    # The problem seems to be described here:
    # http://code.activestate.com/lists/python-list/294341/
    
    mx=numpy.matrix(mx)
    mxh=mx.conjugate().transpose()
    m2=mxh*mx
    (eig_vals,eig_vecs)=la.eig(m2)
    
    return [x**0.5 for x in eig_vals]

def massmatrix_masses2(mx):
    """This determines the masses-squared from the (complex)
    mass matrix mx.
    """
    # (u,s,vh)=la.svd(mx)
    s=my_svd(mx)
    return sorted([x*x for x in s])



==> e7-code/e7_make_v70_sc70.py <==
""" Produce the sparse tensor that maps coordinate 70-vectors between
the two most used bases.

For some applications, we use v70 vectors in the E7 basis given in:

  "Fourteen new stationary points in the scalar potential of
   SO(8)-gauged N=8, D=4 supergravity"

However, one of the main drawbacks of this basis - even although it
forms the basis for most of our code - is that it is
non-orthonormal. Specifically, entries 0..6 and 35..41 have nonzero
inner products with their "neighbours". (These correspond to the
diagonal-only symmetric traceless matrices).

This code produces the coordinate transformation tensor. For other
applications that need to perform coordinate transformations
(e.g. LISP code), it then is convenient to just read in this tensor.

(C) 2010 Dr. Thomas Fischbacher

"""

from e7_combinatorics import *
from e7_definitions import *
from tensor_io import tensor_write
import scipy.linalg as la
import numpy

def make_sc70_v70_maps(filename_sc70_to_v70,
                       filename_v70_to_sc70,
                       ):
    mx_sc70_to_v70=numpy.zeros([70,70])

    for sc in ["s","c"]:
        # Spinor / Co-Spinor
        for n in range(35):
            ix= n+(sc=="s" and 1 or 36)-1 # hack
            abcd=rabcd0s[n]
            d={}
            d[(abcd,sc)]=1.0
            # Note that we do not symmetrize, but implicitly assume
            # that the function processing this dictionary will deal
            # with non-symmetrized input in a sane way (i.e. project
            # onto the symmetrized part). This works, as we are
            # indeed contracting with so8_gamma_abcd over there.

            print "Doing %d%s..."%(n,sc)
            v70=v70_from_abcd(d)
            for k in range(70):
                mx_sc70_to_v70[k,ix]=v70[k]

    mx_sc70_to_v70=24.0*mx_sc70_to_v70

    tensor_write(filename_sc70_to_v70,
                 mx_sc70_to_v70,
                 "SC_to_V70",
                 "Matrix mapping a 70-vector in Phi_ijkl(s,c) basis to E7 basis")

    tensor_write(filename_v70_to_sc70,
                 la.inv(mx_sc70_to_v70),
                 "V70_to_SC70",
                 "Matrix mapping a 70-vector in E7 basis to Phi_ijkl(s,c) basis")

                 
if __name__ == "__main__":
    make_sc70_v70_maps("SC70_to_V70.tensor",
                       "V70_to_SC70.tensor")


==> e7-code/e7_potential.py <==
""" Python code to numerically verify the existence
of the stationary points in the scalar potential of
SO(8)-gauged N=8 D=4 Supergravity -the potential

(C) 2010 Dr. Thomas Fischbacher
"""

import numpy, scipy.linalg as la
from e7_definitions import *

def e7_generator(n):
    """Return the n-th complex 56x56 E7 generator matrix."""
    A=numpy.zeros([56,56],dtype=complex)
    for row in range(56):
        for col in range(56):
            A[row,col] = T_e7[n,col,row]
    return A


def e7_generator_from_v70(v70):
    """Map 70 coefficients for the 'boost' part of E7(7)
    to a corresponding generator.
    """
    A=numpy.zeros([56,56],dtype=complex)

    for j in range(len(v70)):
        for row in range(56):
            for col in range(56):
                A[row,col] += v70[j]*T_e7[j,col,row]
    return A

def e7_V(v70,exp=la.expm2):
    """Compute the E7(7) matrix V, given 70 coefficients
    of the 'boost' generators"""
    return exp(e7_generator_from_v70(v70))

def e7_T_tensor(V):
    """Compute the T-tensor from the E7(7) matrix V"""

    u_ijIJ=numpy.zeros([8,8,8,8],dtype=complex)
    u_klKL=numpy.zeros([8,8,8,8],dtype=complex)
    v_ijKL=numpy.zeros([8,8,8,8],dtype=complex)
    v_klIJ=numpy.zeros([8,8,8,8],dtype=complex)
    uv    =numpy.zeros([8,8,8,8],dtype=complex)
    uuvv  =numpy.zeros([8,8,8,8],dtype=complex)
    T     =numpy.zeros([8,8,8,8],dtype=complex)

    for m in range(28):
        for n in range(28):
            (AL,BL,AR,BR)=(m,n,m+28,n+28)
            (a,b)=Z[m]
            (c,d)=Z[n]
            u_ijIJ[a,b,c,d] = +V[AL,BL]*0.5
            u_ijIJ[b,a,c,d] = -V[AL,BL]*0.5
            u_ijIJ[a,b,d,c] = -V[AL,BL]*0.5
            u_ijIJ[b,a,d,c] = +V[AL,BL]*0.5
    
            u_klKL[a,b,c,d] = +V[AR,BR]*0.5
            u_klKL[b,a,c,d] = -V[AR,BR]*0.5
            u_klKL[a,b,d,c] = -V[AR,BR]*0.5
            u_klKL[b,a,d,c] = +V[AR,BR]*0.5

            v_ijKL[a,b,c,d] = +V[AL,BR]*0.5
            v_ijKL[b,a,c,d] = -V[AL,BR]*0.5
            v_ijKL[a,b,d,c] = -V[AL,BR]*0.5
            v_ijKL[b,a,d,c] = +V[AL,BR]*0.5
            
            v_klIJ[a,b,c,d] = +V[AR,BL]*0.5
            v_klIJ[b,a,c,d] = -V[AR,BL]*0.5
            v_klIJ[a,b,d,c] = -V[AR,BL]*0.5
            v_klIJ[b,a,d,c] = +V[AR,BL]*0.5

    # Now that we have u,v, we build T:

    for ijIJ in r8888:
        uv[ijIJ]=u_klKL[ijIJ]+v_klIJ[ijIJ]

    for lkIJ in r8888:
     for (m,K) in r88:
      (l,k,I,J)=lkIJ
      uuvv[lkIJ] += \
        +u_ijIJ[l,m,J,K]*u_klKL[k,m,K,I]\
        -v_ijKL[l,m,J,K]*v_klIJ[k,m,K,I]

    for lkij in r8888:
     (l,k,i,j)=lkij
     for (I,J) in r88:
        T[lkij]+=uv[i,j,I,J]*uuvv[l,k,I,J]

    if False and "DDD": # Debugging code - disabled
        print "== u_ijIJ =="
        tensor_print(u_ijIJ)
        print "== u_klKL =="
        tensor_print(u_klKL)
        print "== v_ijKL =="
        tensor_print(v_ijKL)
        print "== v_klIJ =="
        tensor_print(v_klIJ)
        print "== uv ==="
        tensor_print(uv)
        print "== uuvv ==="
        tensor_print(uuvv)

    return T

def e7_A12(T):
    """Extract the A1 and A2 tensors from the T-tensor"""
    A1=numpy.zeros([8,8],dtype=complex)
    A2=numpy.zeros([8,8,8,8],dtype=complex)

    for (i,j) in r88:
     for m in r8:
      A1[i,j] += (-4.0/21)*T[m,i,j,m]
    for lijk in r8888:
     for (ix0,ix1,ix2,sign) in perm3:
      A2[lijk] += (-4.0/(3*6))*sign*T[lijk[0],
                                      lijk[1+ix0],
                                      lijk[1+ix1],
                                      lijk[1+ix2]]
    return (A1,A2)

def e7_potential_from_A12(A1,A2):
    """Calculate the SUGRA potential from A1,A2"""
    V=0.0
    for ij in r88:
        V += (-3.0/4)*(A1[ij]*A1[ij].conjugate()).real
    for ijkl in r8888:
        V += (1.0/24)*(A2[ijkl]*A2[ijkl].conjugate()).real
    return V
    
def e7_potential_from_v70(v70,exp=la.expm2,info=None):
    """Compute the SUGRA potential from the 70
    E7 boost generator coefficients.

    If a dictionary is provided as the 'info' parameter,
    this will get populated with useful intermediate
    quantities that are entered with the keys "V", "T",
    "A1", "A2", "potential".
    """
    V=e7_V(v70,exp=exp)
    T=e7_T_tensor(V)
    (A1,A2)=e7_A12(T)
    potential=e7_potential_from_A12(A1,A2)
    if type(info)==dict:
        info["V"]=V
        info["T"]=T
        info["A1"]=A1
        info["A2"]=A2
        info["potential"]=potential
    return potential

def e7_test_gradient(v70,exp=la.expm2,eps=1e-8,show=True):
    """Numerically calculate the potential gradient and return
    both gradient and its length"""

    grad=numpy.zeros(70)

    if show:
        print "V0=%.10f\n"%e7_potential_from_v70(v70,exp=exp),

    for n in range(70):
        x=v70[:]
        x[n] = v70[n]+eps*0.5
        phi1 = e7_potential_from_v70(x,exp=exp)
        x[n] = v70[n]-eps*0.5
        phi0 = e7_potential_from_v70(x,exp=exp)
        grad[n]=(phi1-phi0)/float(eps)
        if show:
            print "%2d: %g\n"%(n,grad[n]),
    len_grad=(sum(map(lambda x:x*x,grad)))**0.5

    return {"length":len_grad,"grad":grad}



==> e7-code/e7_vacua.py <==
""" This file lists the known stationary points of the
scalar potential of SO(8) gauged N-8 D=4 Supergravity -
both the previously known and the new ones.

(C) 2010 Dr. Thomas Fischbacher
"""

import math, numpy
from e7_combinatorics import *
from tensor_io import tensor_write

def asinh(x): return math.log(x+math.sqrt(x*x+1))
def atanh(x): return 0.5*math.log((1.0+x)/(1.0-x))

vacua_v70={}

# === SO(8) ===
v70=numpy.zeros(70)
vacua_v70["#0"]=v70
vacua_v70["SO(8)"]=v70

# === SO(7)_s ===
v70=numpy.zeros(70)
a=1/8.0*asinh(math.sqrt(0.5*(3/math.sqrt(5)-1)))
for i in range(7): v70[i]=(i+1)*a
vacua_v70["#1"]=v70
vacua_v70["SO(7)s"]=v70

# === SO(7)_c ===
v70=numpy.zeros(70)
a=1/8.0*asinh(0.5)
for i in range(7): v70[i+35]=a*(i+1)
vacua_v70["#2"]=v70
vacua_v70["SO(7)c"]=v70

# === G2 ===
# TODO
v70=numpy.zeros(70)
(a,b)=(0.03643341848491023910, 0.05348079756463414158)
# ^ Obtained by numerical optimization - not the precise values.
# "Length" of this solution From N. Warner's paper:
# asinh(math.sqrt(0.4*(3**0.5-1)))/8.0 -> 0.06471159771879453d0
#
# Numerical value of the potential:
# V0=-7.1915756261
# Exact value: 2**(3.5)*3**(13/4.0)*5**(-2.5) ~ 7.1915756260973485

for i in range(7):
    v70[i]=(i+1)*a
    v70[i+35]=(i+1)*b

vacua_v70["#3"]=v70
vacua_v70["G2"]=v70
# === SU(3)xU(1) ===
# Expected V0 = 7.794228634059948d0
# Expected SUSY Eigenvalue of A1: 1.1397535284773888d0

# These entries are obtained by translating F+ /\ F+
# and G2- from N. Warner's paper "Some new extrema of
# the scalar potential of gauged N=8 supergravity"
# to 35s/35c language:

v70_a=numpy.zeros(70)
v70_b=numpy.zeros(70)
v70_a[0:7]=[1,2,-1,0,-3,-2,-1]
v70_b[35+7+19]=1

# Numerical optimization says:
#(aa,bb)=    (0.068663236145140402, 0.32923944135743299)
# The exact expressions:
(aa,bb)=(asinh(4/3.0)/16,asinh(3**0.5)/4)
# These are: (0.06866326804175686, 0.32923947423120414)

v70=aa*v70_a+bb*v70_b
vacua_v70["#4"]=v70
vacua_v70["SU(3)xU(1)"]=v70
# === SU(4) ===
v70=numpy.zeros(70)
v70[35+7+19]=asinh(1.0)/2.0 # (3,5) entry (index counting starts at 0!)
vacua_v70["#5"]=v70
vacua_v70["SU(4)"]=v70

# === SO(3)xSO(3) ===
# The residual gauge symmetry SO(3)xSO(3)
# consists of the rotations of the first 3 vector coordinates
# into one another and those of the last 3 v.c. into one another.
#
# The actual entries for v70 were obtained from
# N. Warner, "Some properties of the scalar potential
# in gauged supergravity theories", Nuclear Physics B
# Volume 231, Issue 2, 9 January 1984, Pages 250-268 
# by using so8_gamma_abcd_aS_bS and *_aC_bC to translate
# 4-forms into spinor language.

v70=numpy.zeros(70)
v70[35:35+7]=[1,0,-1,0,-1,0,1]
for m in range(28):
    (a,b)=Z[m]
    if a == b-1 and a%2==0: # (0,1), (2,3), (4,5), (6,7)
        v70[7+m]=-1

a=math.sqrt(2.0)*1/8.0*atanh(2.0/math.sqrt(5))
v70=a*v70

vacua_v70["#6"]=v70
vacua_v70["SO(3)xSO(3)"]=v70
# ====================================================================
# V/g^2=-9.987083
vacua_v70["#7"]=\
numpy.array([0.14992393413303218e0, 0.2998479476627339e0, 0.06398147665525146e0,
             -0.17188505728132988e0, -0.21737270403469436e0, -0.2628602246288975e0,
             -0.1314300650791248e0, -0.0021337253396138986e0, -0.01854734692872163e0,
             0.022190527845782865e0, 6.345447052873573e-8, 5.3316230578735175e-8,
             1.262092111898477e-8, 1.627060092322465e-8, -0.022190510545684553e0,
             0.018547274125685787e0, -5.197752152314454e-10, -5.3057501195136903e-8,
             -6.39840307078896e-8, -2.911641032915152e-8, -0.0021336394514473995e0,
             3.760280371188373e-8, 2.7564610178845336e-8, 6.977551578957979e-9,
             3.3270814579407913e-9, 6.328069491050742e-9, -1.7008156471975456e-8,
             6.210764955364069e-9, 6.65271150617095e-8, 0.16637551050259816e0,
             0.01382824250419717e0, 0.010340610103258025e0, -0.010340541258118075e0,
             -0.013828258849086741e0, -0.012810120312377512e0, 0.1360960294793662e0,
             0.27219195327932544e0, 0.4062340517917238e0, 0.5402762502811048e0,
             0.422056237422086e0, 0.303836524364901e0, 0.1519182359701231e0,
             -0.23100825770761033e0, -0.016781484989533867e0, 0.014136480618201377e0,
             6.89880124194031e-8, -6.254581666881072e-8, 7.095977840705605e-8,
             -2.9776689551240872e-8, -0.014136357349870446e0, 0.016781608077363116e0,
             -1.5534825885495562e-8, -9.153290596514533e-8, -2.4148541877116007e-9,
             -4.410847981451657e-8, -0.2310082381856372e0, -1.0080069148087333e-8,
             6.257593104553742e-8, 6.98714633088689e-8, 2.427016981201479e-8,
             -4.486243648859757e-8, 4.693200299727447e-9, 4.580510397551828e-8,
             7.235662733145032e-8, 0.0381683103255314e0, 0.04671521718565597e0,
             0.05274854365454815e0, -0.052748322534596354e0, -0.04671505127334444e0,
             -0.0731166385505377e0])
# ====================================================================
# V/g^2=-10.434713
vacua_v70["#8"]=\
numpy.array([0.08149796568643856e0, 0.16299597406227564e0, -0.03314237136675292e0,
             -0.22928078183906264e0, -0.10445672665172173e0, 0.02036734336609679e0,
             0.010183647967423003e0, -0.035598686210780286e0, -0.0355987831793257e0,
             0.1388182135265603e0, 5.6163018934e-9, 1.2298590369e-9, 8.9218052371e-9,
             -1.023670978e-10, -0.13881822463164678e0, 0.03559857170779497e0,
             -1.0035379028e-8, -3.03706208064e-9, 2.4168422043e-9, -6.371512627e-9,
             -0.035598687175807844e0, -2.463869155758e-8, -1.1029526124023e-8,
             4.60323984927e-9, -3.38407201794e-9, -1.2037878604876e-8,
             -1.0402243967061e-8, -8.6661769022e-9, 1.46340346456e-8,
             0.026779219891855048e0, -0.06942964466593599e0, -0.0675038842713255e0,
             0.06750387407213343e0, 0.06942961407497211e0, -0.1656384506338582e0,
             0.10378466889255497e0, 0.2075692606750546e0, 0.10378464883133957e0,
             -7.610176317e-10, 0.12073231894368308e0, 0.24146445351979662e0,
             0.12073212502838641e0, 0.12684633781166063e0, 0.030179611958726035e0,
             -0.10378458922715995e0, 1.034458633551e-8, -2.225652107036e-8,
             -1.803667908621e-8, -2.35760837684e-9, 0.10378453670240986e0,
             -0.030179603228211834e0, 7.04352437712e-9, -2.06288132807e-8,
             -1.2838740887e-8, -1.918459791206e-8, -0.18720550938944724e0,
             -3.250439463288e-8, 1.005154740122e-8, -2.1063874049727e-8,
             1.420100252253e-8, 1.148500224693e-8, -1.747454349715e-8, -1.67691188496e-8,
             1.639071135079e-8, -0.11016545020995228e0, 0.11016548094611892e0,
             0.12073225395072004e0, -0.12073223762884232e0, -0.11016547568223325e0,
             -0.11016545085978305e0])

# Provide a pseudo-wrapper for handling multiprecision numbers:

def mf(x):
    return float(x)

vacua_v70["#8b"]=\
[
 mf("0.081498009914206361442841793400473684013010878588484280099523016848297933745975198650394734110253669659441836820594742957249335857968784123454183582584"),
 mf("0.162996019828412722885683586800947368026021757176968560199046033696595867491950397300789468220507339318883673641189485914498671715937568246908367165168"),
 mf("-0.033142382424420918200063129038567286743143155828733360752656750454140424333072953414132964692119953845271667847520130139998373725460397478551252545118"),
 mf("-0.229280784677254559285809844878081941512308068834435281704359534604876716158096304129055397604747247009427009336229746194495419166858363204010872255404"),
 mf("-0.104456715783326328896432395706918551665850359399840951055949441320350330194931007231232034607767066027840429065891749231499259158427087655108299991042"),
 mf("0.020367353110601901492945053464244838180607350034753379592460651964176055768234289666591328389213114953746151204446247731496900850004187893794272273321"),
 mf("0.010183676555300950746472526732122419090303675017376689796230325982088027884117144833295664194606557476873075602223123865748450425002093946897136136661"),
 mf("-0.035598656219563561462721313456059214757348034078448080845376817772068669529386555391929391940312853160885826226938208398313742092471961391351069371766"),
 mf("-0.035598656219563561462721313456059214757348034078448080845376817772068669529386555391929391940312853160885826226938208398313742092471961391351069371766"),
 mf("0.138818206083520001264294254619994169391087895797093100525612900499517112785499274682658583511440481411798589154652179505873190649683374924456901646435"),
 mf("0.000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"),
 mf("-0.000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"),
 mf("0.000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"),
 mf("-0.000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"),
 mf("-0.138818206083520001264294254619994169391087895797093100525612900499517112785499274682658583511440481411798589154652179505873190649683374924456901646435"),
 mf("0.035598656219563561462721313456059214757348034078448080845376817772068669529386555391929391940312853160885826226938208398313742092471961391351069371766"),
 mf("0.000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"),
 mf("-0.000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"),
 mf("-0.000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"),
 mf("0.000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"),
 mf("-0.035598656219563561462721313456059214757348034078448080845376817772068669529386555391929391940312853160885826226938208398313742092471961391351069371766"),
 mf("0.000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"),
 mf("0.000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"),
 mf("0.000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"),
 mf("0.000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"),
 mf("0.000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"),
 mf("-0.000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"),
 mf("0.000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"),
 mf("-0.000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"),
 mf("0.026779211773330065073108030293034764907704491184097258450181831153009366052482452267289907753520270497803921727780281853237039415725239476439754669138"),
 mf("-0.069429623632464066990447563997860653159822609994199896628990309932348489657606462432418338517516212152624041595162697366413873359035893406104209038188"),
 mf("-0.067503872724614590567924987951642904468380692225985510222320209633307206923641220865559513595793369229229827936280560414372305216716684747899854200512"),
 mf("0.067503872724614590567924987951642904468380692225985510222320209633307206923641220865559513595793369229229827936280560414372305216716684747899854200512"),
 mf("0.069429623632464066990447563997860653159822609994199896628990309932348489657606462432418338517516212152624041595162697366413873359035893406104209038188"),
 mf("-0.165638459038258199054003158288756071227349711172497051708162451017706345367695377132126584788552694803052004918105676586064786133797026288648172745514"),
 mf("0.103784591507251773478784958670686301268727742578213523769522965161619858239759475319169404211277828396565840528022497448214465709422149654857239137791"),
 mf("0.207569183014503546957569917341372602537455485156427047539045930323239716479518950638338808422555656793131681056044994896428931418844299309714478275582"),
 mf("0.103784591507251773478784958670686301268727742578213523769522965161619858239759475319169404211277828396565840528022497448214465709422149654857239137791"),
 mf("-0.000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"),
 mf("0.120732236198361598199152246222260673613009304388399603523621696080440554010788621334520233436926004827377925737213842511361330833997851495203509305436"),
 mf("0.241464472396723196398304492444521347226018608776799207047243392160881108021577242669040466873852009654755851474427685022722661667995702990407018610873"),
 mf("0.120732236198361598199152246222260673613009304388399603523621696080440554010788621334520233436926004827377925737213842511361330833997851495203509305436"),
 mf("0.126846306647979536370459480074465360963642885072628180489341790980748160021857339224244409325830455019824947445386212857704199239094827036377909217641"),
 mf("0.030179616646468126689875314182990214213387195894549379296556556899714287858795133413707197843838832846228107448721261587957827445688491766425382855899"),
 mf("-0.103784591507251773478784958670686301268727742578213523769522965161619858239759475319169404211277828396565840528022497448214465709422149654857239137791"),
 mf("-0.000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"),
 mf("0.000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"),
 mf("0.000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"),
 mf("0.000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"),
 mf("0.103784591507251773478784958670686301268727742578213523769522965161619858239759475319169404211277828396565840528022497448214465709422149654857239137791"),
 mf("-0.030179616646468126689875314182990214213387195894549379296556556899714287858795133413707197843838832846228107448721261587957827445688491766425382855899"),
 mf("0.000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"),
 mf("0.000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"),
 mf("0.000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"),
 mf("0.000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"),
 mf("-0.187205539940915789750210108440445789390417276861726939082454904780176735739447606051658805013508120712281162342828736033619854130471810569228674929438"),
 mf("0.000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"),
 mf("-0.000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"),
 mf("-0.000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"),
 mf("0.000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"),
 mf("-0.000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"),
 mf("0.000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"),
 mf("0.000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"),
 mf("0.000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000"),
 mf("-0.110165464904847866426589121989321952876099154685395652530034460725821075337222114976798928470604128620213656425808941886997690051805968358012094919480"),
 mf("0.110165464904847866426589121989321952876099154685395652530034460725821075337222114976798928470604128620213656425808941886997690051805968358012094919480"),
 mf("0.120732236198361598199152246222260673613009304388399603523621696080440554010788621334520233436926004827377925737213842511361330833997851495203509305436"),
 mf("-0.120732236198361598199152246222260673613009304388399603523621696080440554010788621334520233436926004827377925737213842511361330833997851495203509305436"),
 mf("-0.110165464904847866426589121989321952876099154685395652530034460725821075337222114976798928470604128620213656425808941886997690051805968358012094919480"),
 mf("-0.110165464904847866426589121989321952876099154685395652530034460725821075337222114976798928470604128620213656425808941886997690051805968358012094919480"),
]


# ====================================================================
# V/g^2=-10.674754
vacua_v70["#9"]=\
numpy.array([-0.14825480332542884e0, -0.2965180265643531e0, -0.2570420380676071e0,
             -0.2175876419296228e0, -0.1672049977583281e0, -0.11683452510584023e0,
             -0.05841627811366206e0, -0.08371793608286557e0, 3.672776884491e-6,
             -3.783594322569e-6, 0.11634362253053268e0, -0.11636333113964208e0,
             1.380277050674e-6, 1.964350251945e-7, -2.93512622532e-7, -1.40660620078e-6,
             -0.11635553661289826e0, 0.11634574005384545e0, -1.23422599645e-6,
             1.459175004871e-6, -0.0904562151310583e0, -1.2236039124725e-6,
             1.398558562104e-6, -0.09046497538547668e0, -0.09047326405537168e0,
             1.875228785727e-6, -1.863954630014e-6, -0.09048142803154804e0,
             -0.09047579516651814e0, 0.1154222607337233e0, -2.83443163105e-7,
             1.65621855189e-6, 9.61063482211e-7, -9.7691991461e-7, -0.1094838617205492e0,
             0.2466321798556117e0, 0.4932699869825203e0, 0.410977012633568e0,
             0.3287024186768033e0, 0.41095199184496334e0, 0.4932219770429163e0,
             0.24660758271361646e0, -0.08225962052869915e0, -7.6218771871e-7,
             -1.525167739714e-6, 0.0823098790337799e0, 0.0821423144069559e0,
             1.112608160849e-6, -3.31076125023e-6, -1.518165286229e-7, 2.237756370507e-6,
             0.08213021954766904e0, 0.08231507073359255e0, -3.42828689782e-6,
             -9.37052656434e-7, 0.0822807660327493e0, 4.48609023401e-7, 8.86369752215e-7,
             -0.08217476564695544e0, 0.08228156966539239e0, -5.4711419155535e-7,
             -9.83390208027e-7, 0.0822708826460054e0, -0.08217020942110706e0,
             0.08225670020212855e0, 1.960842130432e-7, -2.575484653211e-6,
             2.21208992342e-6, -1.4391177535479e-6, -0.08228368819794635e0])
# ====================================================================
# V/g^2=-11.656854
vacua_v70["#10"]=\
numpy.array([0.08324156273978504e0, 1.093071626869e-7, 0.08324160624982695e0,
             7.28323934006e-8, -0.08324142359182068e0, 8.0878193944e-8,
             -0.08324145671671963e0, -1.79262318436e-8, -0.08324150611954395e0,
             1.128564315133e-8, 1.317311896111e-7, -0.08324144271129642e0,
             -0.09376403937811374e0, 0.08324142722079962e0, 1.23002924196e-9,
             0.08324151367577984e0, 0.08324145429667332e0, 1.224489896851e-7,
             -0.08324143608813413e0, -0.09376406515348784e0, -1.085010140603e-8,
             0.09376405834713461e0, -0.08324143769304394e0, -1.139066281629e-7,
             0.08324144441826777e0, 0.08324142493483117e0, 0.09376402566671749e0,
             -0.08324142906380577e0, -1.233453338341e-7, -9.2693614057e-9,
             -0.08324149949289321e0, 2.36843916708e-8, -3.11285594481e-8,
             0.08324150803900184e0, -1.864615604802e-8, -0.08169771131602796e0,
             -1.032120805599e-7, -0.08169775682747435e0, 5.6596460907e-9,
             0.08169770072729617e0, 2.744930357902e-9, 0.08169767217926498e0,
             0.046012625416226874e0, 0.08169768037382863e0, -0.04601265480197225e0,
             -0.14505872363723796e0, -0.08169795156659133e0, -0.14505870047054759e0,
             -0.08169799596123785e0, -0.046012608738352945e0, -0.08169768542116461e0,
             0.08169795943412822e0, -0.14505872663942684e0, 0.0816979555270215e0,
             -0.1450587720371302e0, 0.046012640100579046e0, 0.14505876621841715e0,
             0.08169792776729128e0, 0.14505874040358904e0, 0.08169797254263918e0,
             -0.08169796803741106e0, 0.14505869066330088e0, -0.08169796126117009e0,
             0.14505873518478477e0, 0.0460126291701214e0, 0.0816976802117823e0,
             0.04601257234864979e0, 0.04601269364937332e0, -0.08169768567380602e0,
             0.04601263637809754e0,])
# ====================================================================
# V/g^2=-12
vacua_v70["#11"]=\
numpy.array([-0.14360218452711998e0, -0.2865529938666127e0, -0.4301537217397495e0,
             -0.5731059140478781e0, -0.42950516025661356e0, -0.28655294357192096e0,
             -0.14295077443287732e0, -1.0986071441415e-7, 0.0e0, 0.0e0, 0.0e0, 0.0e0,
             -0.14295077595539463e0, 1.14438045612146e-7, 0.0e0, 0.0e0, 0.0e0, 0.0e0,
             1.14451235527261e-7, -0.14360214763284612e0, 2.234899855416522e-7,
             -0.14295218350027564e0, -2.2362903883487003e-7, 0.0e0, 0.0e0,
             -2.233244487786752e-7, -0.14360073413892177e0, 0.0e0, 0.0e0,
             -2.2350862541482585e-7, 0.0e0, 0.0e0, 0.0e0, 0.0e0, 1.13692244973145e-7,
             0.3082228591560492e0, 0.6157943367571311e0, 0.5947743896304544e0,
             0.5731059151176842e0, 0.2648844905553157e0, -0.04268837911394998e0,
             -0.021669866254574014e0, 1.160253678528355e-7, 0.0e0, 0.0e0, 0.0e0, 0.0e0,
             -0.1429507806671067e0, 1.1230374662672463e-7, 0.0e0, 0.0e0, 0.0e0, 0.0e0,
             1.1208605314214007e-7, -0.14360216455722155e0, -2.234866866410573e-7,
             -0.14295217462301216e0, -2.23448515765816e-7, 0.0e0, 0.0e0,
             -2.235394613486768e-7, -0.14360072033548432e0, 0.0e0, 0.0e0,
             2.234773764756179e-7, 0.0e0, 0.0e0, 0.0e0, 0.0e0, -1.120241660340834e-7])

# ====================================================================
# V/g^2=-13.623653
vacua_v70["#12"]=\
numpy.array([-0.31321824164952167e0, -0.570182399671631e0, -0.7447965775256701e0,
             -0.4932824924043626e0, -0.6678966378279724e0, -0.41638244874270003e0,
             -0.25507399522707497e0, -2.72289863736e-10, 3.220451228311e-9,
             1.1836472374362e-10, -1.422016150403e-9, 2.4300917997604e-9,
             1.18775266307626e-8, -8.2688890944018e-9, 3.559566136837e-10,
             -9.932759838793e-9, 6.6059555694e-10, 1.403852619086866e-8,
             1.05573555877238e-8, -1.38269116323766e-8, 6.205397470253038e-9,
             3.62622716607e-10, 1.16683907641328e-8, -1.4528747803465e-8,
             8.394862607669e-10, 1.07842188023771e-8, -1.79128404255e-10,
             9.819455626648e-10, 5.58114939404e-11, -5.080885598688221e-9,
             1.7663446727587e-8, -5.8661048578252e-10, 4.0444097269878e-10,
             7.57021336393e-11, -3.3423118979294e-10, -0.4051323178364216e0,
             -0.7720046844692459e0, -0.8464365075818605e0, -0.5788941615371344e0,
             -0.6533260776640005e0, -0.38578367512403205e0, -0.3848398231033605e0,
             3.76784270542e-10, 1.9038609091606e-8, 4.5424910543513e-10,
             1.37949795690121e-8, 2.0912674814177e-9, 7.146603616044e-9,
             2.51062391904073e-8, 1.10406322513122e-9, 1.0177834443016e-8,
             1.612043172392e-9, -1.57625299333905e-8, -7.7696767336282e-9,
             -2.60126506842331e-8, 3.198971803468e-10, 5.8679190995e-10,
             -6.4762927753181e-9, 6.15314147314e-10, 3.5059128197617e-10,
             -7.1831358295628e-9, -3.69520439225e-10, 3.2256194815738e-9,
             -3.309561736327e-9, 5.81816989618e-10, 1.2566016698534e-9,
             -4.10448365949329e-10, 1.31959616203174e-9, -1.396105996438e-9,
             -6.6010541140797e-9])
# ====================================================================
# V/g^2=-13.676114
vacua_v70["#13"]=\
numpy.array([0.1424686161094604e0, 0.2849372412450614e0, 0.09125281897725282e0,
             -0.1024316345165947e0, -0.23441386912106738e0, -0.3663962626006002e0,
             -0.18319808493700385e0, -0.030087970661280595e0, -0.18685809535383913e0,
             -0.015328277261837405e0, -4.798125298e-9, -3.78197259263e-8,
             2.457225489509e-8, 3.79499948821e-8, 0.01532826481858616e0,
             0.18685807938177448e0, 1.81527777926e-8, -8.9101764198e-9, 2.32580038083e-8,
             5.52515190462e-8, -0.03813219024553379e0, 2.5605262384e-8,
             -1.3575859098211e-8, -2.09565884091e-8, 2.46631457956e-8, -4.263460305218e-8,
             1.158389847312e-8, -2.6836282249e-9, -1.15000194104e-8,
             -0.061133529350459216e0, -0.1388087043099598e0, -0.004842114545277541e0,
             0.004842105333148563e0, 0.13880869794587147e0, 0.03325491407135542e0,
             0.031070287855248537e0, 0.06214035790811391e0, -0.1324994301142633e0,
             -0.32713942916948435e0, -0.45669984105513173e0, -0.5862603065358823e0,
             -0.2931301611476454e0, 0.08847348871294848e0, 0.13158544506058192e0,
             0.012042345884853088e0, -5.47654184186e-8, -3.363944818052e-8,
             1.8562406512e-8, 1.5574349996113e-7, -0.012042316492551988e0,
             -0.13158547225010273e0, 1.73137452684e-8, -5.1648887757e-9,
             6.4096214502731e-8, -1.6990126651e-9, -0.0750972373243753e0,
             9.79434016436e-8, -5.988151968079e-8, -2.067814621141e-8, 3.058456508013e-8,
             -2.218419988336e-8, 6.013459157e-10, 2.197314650943e-8, 2.011840718746e-8,
             -0.1495022352208257e0, 0.19261487283790982e0, -0.08644815736183262e0,
             0.08644817126371009e0, -0.19261487012739076e0, 0.014067595096841535e0])
# ====================================================================
# V/g^2=-14.970385
vacua_v70["#14"]=\
numpy.array([0.22840860948845776e0, 0.4568171930543109e0, 0.34308083372267983e0,
             0.5218505743185343e0, 0.5133446985130051e0, 0.5048388631799905e0,
             0.27898405456882264e0, 4.058262144625054e-8, 1.9166590395482284e-9,
             -6.646825247063805e-10, -1.051888764407806e-8, -0.11845722365838192e0,
             -2.26095025316266e-11, -8.372511231710219e-10, -1.1945978707678592e-9,
             -1.207204623670409e-10, 0.11845723021875809e0, 1.1205722265445369e-8,
             -2.19013763114652e-11, 8.612272580015553e-10, 2.006336450808892e-8,
             -5.653938844323717e-10, -8.142267153306835e-10, 8.207108933373449e-9,
             -0.08262384725045625e0, 2.223504122025745e-10, -1.2995619073012677e-9,
             0.2023122742327558e0, -8.213075602904874e-9, -6.229570724173235e-8,
             1.860686875138768e-10, 3.302940010304875e-10, -4.893882990732964e-10,
             3.659646347004065e-10, -3.6473859727510507e-9, -0.3762720872599079e0,
             -0.7923368163577303e0, -0.7420945136913194e0, -0.6918521876209152e0,
             -0.7181882766696047e0, -0.511422829066499e0, -0.2557113962265015e0,
             -2.7546183496439037e-9, 2.573328836536827e-10, -2.172351706828914e-10,
             -6.673008447629797e-9, -0.2915187699215684e0, 3.82138613671118e-10,
             3.302095413524182e-10, 9.48792498102835e-11, -2.594682124275271e-10,
             0.19486432269390105e0, 6.6721936186429336e-9, -4.657091985071549e-10,
             -4.1200991142185e-12, -3.538858375514141e-8, 8.13144151145837e-11,
             1.129901443742212e-10, -1.1280978520961167e-8, -0.10273454545068579e0,
             3.714783494228441e-10, 6.156059084718483e-10, 0.10273455281693562e0,
             1.0422241800006282e-8, 1.6093241508095547e-8, 1.78290963280765e-10,
             -8.848050983070673e-10, -8.7053094225213e-12, -4.338702486429715e-10,
             5.710498513257425e-8])
# ====================================================================
# V/g^2=-16.414456
vacua_v70["#15"]=\
numpy.array([-0.23577470957618318e0, -0.018620045944069966e0, 0.21161064750819658e0,
             0.5444681458114593e0, 0.7465495917368378e0, 0.6259790672731926e0,
             0.3178053522957846e0, 5.692133460197466e-9, -2.8981514498433026e-7,
             -3.295733096187122e-8, 2.211664209331471e-9, 3.713832121842246e-7,
             -6.397434570985753e-9, -0.013663760735910758e0, -1.952373798225033e-8,
             2.0036733481236937e-7, 6.338453052287588e-7, -3.552870314820573e-8,
             0.08666400160152297e0, 5.7822859695359825e-8, 1.068412633687291e-7,
             -9.010726250394643e-9, -0.18690376183490565e0, -2.6413647518779795e-8,
             1.7835113686988412e-7, 0.03216208877654844e0, -5.789060308219334e-8,
             2.405947744401449e-7, 1.701636537041115e-8, 8.553791905473444e-8,
             -5.7165703422772625e-8, -3.0407709677416505e-8, -1.4494699531678877e-9,
             -3.157296377378137e-8, 1.3484965184821545e-8, -0.39644183739719097e0,
             -0.7242477548405767e0, -0.9916626418645509e0, -0.7370202803421843e0,
             -0.4365289975156063e0, -0.1599265651063841e0, -0.22482185331308854e0,
             -3.090039912883455e-8, 2.146890897033034e-7, 3.268080889819328e-8,
             9.6033849728765e-9, -2.2215574615311513e-7, -6.925049627962221e-8,
             -0.08940268467090266e0, -9.151598182546708e-9, -2.1902630185864897e-7,
             -1.748828207949331e-7, -1.6962858997086692e-8, 0.14241976691061953e0,
             5.451774984146298e-9, -3.3877463818953406e-8, 4.1430898009139766e-8,
             -0.12382891465857926e0, -5.737138557599956e-8, -3.7763120772330776e-7,
             -0.03210800288377512e0, 1.610492659731036e-8, 7.749633536590978e-7,
             3.168666508306047e-8, 1.777026175712175e-8, -6.131398783902937e-8,
             2.665884605551069e-8, -1.009582811240899e-9, -1.3616968602170861e-7,
             5.576739632892829e-8])
# ====================================================================
# V/g^2=-17.876428
vacua_v70["#16"]=\
numpy.array([-0.3680790627700387e0, -0.7363233578667623e0, -0.8829627530891123e0,
             -0.6636340353937131e0, -0.3511628771743716e0, -0.0019205936866706e0,
             0.2151180231073859e0, -2.10327925590496e-4, -0.01279824015196482e0,
             5.24339767563478e-4, -0.01660239668538755e0, 0.05417823986643951e0,
             -0.00239548265116881e0, 0.001351522440748438e0, 0.02967744714433746e0,
             0.001156087588133421e0, 0.03045703832657825e0, 0.02262800879956067e0,
             0.00330481299323077e0, -0.001749738214892978e0, -0.012304334222272468e0,
             0.1159022508676435e0, 0.004763375706645107e0, -0.0146294784976353e0,
             -0.00806547085281896e0, 0.003669732132644003e0, 4.95216845489729e-4,
             0.00146809913709158e0, -0.01890856329475455e0, -0.001400060572519528e0,
             0.00696040262924302e0, -0.01027542580432531e0, 6.26243587462332e-4,
             -0.001854952059700181e0, 0.04241026237140643e0, 0.03315074624409222e0,
             0.01551865790409745e0, 0.38377268136018133e0, 0.751539650485903e0,
             0.7857839123684073e0, 0.7367889836695153e0, 0.3688553131069247e0,
             0.03426111835622106e0, 0.0094736493530962e0, -0.009417662407411051e0,
             -0.0700790063623755e0, -0.17912772942450872e0, 0.05876874393536491e0,
             0.00265551859668423e0, -0.02043671095162615e0, -0.0042265107157589e0,
             0.1815762518385772e0, -0.0649037827416583e0, 4.6055869351816e-4,
             0.05490154691880168e0, -9.290638303546e-5, 0.0552293619058316e0,
             0.0026420521507399e0, 0.02316100555371927e0, -0.041391097766578094e0,
             0.00551418116872379e0, -0.060602435774962e0, -0.04241519184856646e0,
             -0.01835383707402383e0, 0.00859866779217103e0, -0.0094078181737491e0,
             0.02012408772868677e0, -0.00984330705940918e0, -0.0021825278201974e0,
             -1.6868168693903e-4])
# ====================================================================
# V/g^2=-18.052693
vacua_v70["#17"]=\
numpy.array([-0.0819384801174936e0, -0.16387696141048108e0, -0.4074451622429954e0,
             -0.6510133605533837e0, -0.564125810013714e0, -0.47723826012557774e0,
             -0.23861911921865273e0, 6.330893388232599e-9, -1.0601196770211367e-8,
             1.1646429642243846e-8, 1.979402776680173e-9, 1.2852202406864725e-9,
             -0.1602788459033859e0, 6.728833087076003e-9, 3.3925084548419146e-8,
             -4.45659404208818e-8, 7.308663072598717e-8, 6.023967047217325e-8,
             -6.770646525782835e-9, 0.16027883577297647e0, 0.03906327830167319e0,
             -0.16522792918633436e0, 0.08851699638821069e0, 3.733913242413964e-9,
             -7.824909171332548e-8, -0.08851699696938636e0, 0.16522792894429378e0,
             -1.6565641752916548e-9, 6.098729422289284e-8, -0.21609722630167238e0,
             -1.820295843673598e-8, 8.687716654623962e-8, -1.9376128675354293e-8,
             9.007837352387104e-8, -1.891872853284256e-8, -0.2978140130540537e0,
             -0.5956280282758545e0, -0.7228028152009062e0, -0.849977392712432e0,
             -0.7228028089810827e0, -0.5956280142053432e0, -0.29781401005401886e0,
             -0.006508148224851393e0, -5.906191209278502e-8, -1.7830057503117897e-8,
             6.360344542033529e-8, -1.4888283980724862e-8, 0.2978142583186117e0,
             -0.006508057829866825e0, -7.274522458511957e-8, -1.7311354505922184e-8,
             5.509777576378844e-8, -8.88431389155485e-9, 0.006508057355320506e0,
             -0.2978142530644374e0, 0.062478777391740285e0, 0.12717467876680852e0,
             -2.8832235423486598e-9, 6.293326731599499e-8, -5.5512640891632885e-8,
             2.3398691737611054e-9, -0.12717467628909007e0, 9.750561899144283e-9,
             -1.2787303242097408e-8, -0.06247878029124212e0, 5.5350892858567513e-8,
             -6.06289972305985e-8, -4.426742769292599e-9, 6.532283020525133e-9,
             -0.006508151062607701e0])
# ====================================================================
# V/g^2=-21.265976
vacua_v70["#18"]=\
numpy.array([-0.3215811968317475e0, -0.6059271288008174e0, -0.4471674964939806e0,
             -0.7687487121056311e0, -0.42484010298901725e0, -0.2391602956746541e0,
             -0.34390859662168016e0, -9.062784382883e-9, -3.85728060318447e-8,
             -2.26893041165e-11, -0.1380509079947732e0, 2.71036426947955e-8,
             -1.2933703450667e-8, 6.512224157957128e-8, -0.22155276623366493e0,
             -1.84400703698425e-8, 5.6620817160178e-8, -6.0019390989914e-8,
             4.08048043833431e-8, -1.041806332248264e-8, 3.02251692842376e-8,
             1.8300758799596e-8, 2.78020488030192e-8, -7.5699306772631e-8,
             -1.085415864672305e-8, 6.523056916503664e-8, 1.97999557224003e-8,
             1.43175145327655e-8, 0.1380508417147883e0, -4.3887552134501e-8,
             7.4337375151343e-8, -3.510561983746e-11, 0.1452140381118886e0,
             4.56970509018632e-9, 2.377777665542734e-8, -0.05312468908346246e0,
             0.28605146226182687e0, 0.6252276611757464e0, 0.9522131258516018e0,
             1.0053378161920035e0, 0.6661616648235118e0, 0.3269854659677517e0,
             2.9333478140006e-8, 8.1264879598387e-8, 0.19005509700761025e0,
             -4.37776715200251e-9, -1.2302592086416e-8, 8.931843572681e-9,
             2.82044860662932e-8, 9.4786301420612e-9, -1.933794528621e-8,
             1.8275394443647e-8, -0.1383093509108329e0, 4.703407749684464e-8,
             1.58639050947398e-8, -2.2376932667777e-8, -1.6482471863077e-8,
             8.255024961670523e-8, 0.13830923410405763e0, -6.1500087633929e-8,
             2.82037080989297e-8, -4.6526332438864e-9, -2.8996425433686e-8,
             -6.19754053972978e-8, 1.6980849515684e-8, -3.9584833726161e-8,
             -0.19005509576298768e0, 9.583719554344e-9, -1.86598030667201e-8,
             -1.3586671743889e-8])
# ====================================================================
# V/g^2=-21.408498
vacua_v70["#19"]=\
numpy.array([0.47650881002900225e0, 0.7464992480653239e0, 0.7887840260927244e0,
             0.6539927132306524e0, 0.519203459507166e0, 0.1253220676210681e0,
             0.39532163185613123e0, 8.0765883719174e-11, -8.909635439794839e-7,
             -6.1689316297296e-10, 2.6060641453375e-10, -2.345686059112629e-8,
             6.91507953395e-11, -1.210841648513e-8, 2.032566860278292e-6,
             -7.43812178026381e-7, -0.0034250017252632804e0, -1.1630562141449815e-6,
             -3.963882911463e-10, -3.00953568371e-11, -3.901063252991686e-8,
             -1.55235480811357e-8, -5.23810764374e-9, -2.276560935824153e-6,
             8.625490986103181e-9, -2.5828484163e-10, 8.9863382383939e-9,
             0.003424742552614748e0, 5.081347133672e-10, -1.64877327516978e-8,
             -7.454409424248262e-7, -1.763129726824e-10, 1.0383015138200157e-6,
             -1.8455001698518e-8, 7.903976945081e-11, -0.475526656417414e0,
             -0.6421388179972033e0, -1.1176652008242063e0, -0.9510549908873009e0,
             -1.1176652007411478e0, -0.642138818159126e0, -0.47552665653898474e0,
             -2.4873489803574e-8, -1.9624596538362e-10, -2.272197123856155e-6,
             1.75146896565967e-6, 1.932382551323698e-4, -4.1017671937198e-8,
             1.280776202062e-8, 1.56328369768032e-6, 1.845693417951145e-6,
             -0.0027597925046469324e0, -2.545170002317859e-6, 2.87353603083e-10,
             -4.08919791740571e-8, 2.6202330338507e-8, -2.48554384476642e-8,
             1.1540310797e-8, -2.546405783668052e-6, 1.9319388007175867e-4,
             7.998911672682e-9, 2.4854120832795e-8, 0.0027597924586335253e0,
             -1.75239198850987e-6, 2.6328839823105e-8, -1.846407244470176e-6,
             -2.27217623545013e-6, -1.56397741201231e-6, -2.30166411755e-10,
             2.4733917011618e-8])
# ====================================================================
# V/g^2=-25.149369
vacua_v70["#20"]=\
numpy.array([-0.09576923888567059e0, 0.0036068773151168576e0, 0.1031016862886736e0,
             0.21803033532084115e0, 0.2115302643888109e0, 0.33230213924164276e0,
             0.006429320427955243e0, -3.6921494695233266e-6, -6.467904811536487e-6,
             4.730161113697207e-6, 4.292856768491212e-6, 5.3345718220283084e-5,
             -0.008792935288190534e0, 1.5866554828715222e-6, -0.08017326966980388e0,
             -2.0471274620031503e-6, -0.042559968565068156e0, -1.1094395271516969e-6,
             7.893707836656161e-6, -0.30633311951237674e0, 2.8532097682409524e-6,
             -0.30628217468642543e0, 2.967754059774031e-7, 1.1927573858784916e-5,
             -0.04256711126521264e0, 6.188570282986713e-6, -0.3914593850383294e0,
             1.6018441851837404e-5, -4.562183177619404e-6, -4.111795330230858e-6,
             -1.2597918484587772e-5, 0.03267588642955862e0, 8.153568101251191e-6,
             3.5058562573336384e-6, -7.247152208893412e-6, -0.07586752661439995e0,
             -0.13080704364482254e0, -0.17356480859382106e0, -0.24937681990836752e0,
             -0.23595168595832794e0, -0.06660190297018218e0, 0.10273048113902605e0,
             -8.650582581047215e-6, 3.1402843507360352e-6, -0.42559606924671517e0,
             3.789523300217839e-6, 0.020131094455901794e0, 0.07258694596443742e0,
             -2.582059686015114e-6, 1.8791436644487413e-6, -3.279027917703487e-6,
             -1.0836472306876947e-5, -3.4173786447999355e-6, 3.635541672647279e-7,
             0.4325082996099246e0, -1.3561041582012104e-6, -0.3612885579588236e0,
             4.3344322736463493e-7, 2.892898336552546e-6, -3.327622552526475e-5,
             -4.944133948558388e-6, 0.07265045513305458e0, 0.020129342241358216e0,
             -7.219864432333842e-6, 1.0701881535839805e-5, -8.698716338601384e-6,
             -2.009929042775793e-5, -0.01737372853256502e0, 5.304688761528397e-6,
             3.7125377800791716e-6])

# ====================================================================
# ====================================================================
def e7_verify_vacua():
    """ Verify all vacua """
    for n in range(21):
        key="#%d"%n
        v70=vacua_v70[key]
        print "=== Testing vacuum %s ==="%key
        grad_data=e7_test_gradient(v70,show=True)
        print "Gradient length: %g"%grad_data["length"]

def write_all(dir,tag="CPOINT"):
    for n in range(21):
        key="#%d"%n
        v70=vacua_v70[key]
        tensor_write("%s/%s%d.tensor"%(dir,tag,n),
                     v70,
                     "v70%d"%n,tolerance=1e-16)


==> e7-code/tensor_io.py <==
""" Python code to read/write tensors from/to files
in a standardized text format.

(C) 2010 Dr. Thomas Fischbacher

The important functions provided by this module are:
tensor_print() - to print tensor to standard output
tensor_write() - to write a tensor to a file
tensor_read() - to read a tensor from a file

The textual file format is defined as follows:

1. The first line must read: '# SPARSE-TENSOR-TEXTREP v1.0'

2. This is followed by header entries of the form 'keyword: data',
   where the keyword is made up of lowercase alphabetic letters.
   This header is followed by data.

3. Mandatory header fields are:

   'dimensions'

   as in: 'dimensions: 133 56 56', which lists the ranges of tensor
   indices (space-separated).

   'entries'

   as in: 'entries: 8232'
   which gives the number of non-zero entries of the tensor.

   'name'

   as in: 'name: E8_fabc'
   which gives a name for the tensor

   Headers may contain other key/value pairs.

4. It is good practice to also include a header field:

    'description'

    as in 'description: E8 structure constants'

    that gives a textual representation of what this tensor represents.

5. The data part that follows the header consists of a sequence of lines
   of the form: 'indices: value', as in:
   ' 126 52 46: -2' All the non-zero entries of the tensor are listed
   this way.

6. Complex numbers of the form [Realpart]+i*[Imagpart] are given as
   [Realpart]+[Imagpart]j for positive and [Realpart]-[-Imagpart]j
   for negative imaginary part [Imagpart], as in:
   '1.23-4.56j' or '-1.23+4.56j'. If the real part is zero, it can
   be omitted, resulting in a number like '1.234j'. Likewise, real
   numbers can be given straightaway as real numbers. Note that the
   printed representation of a complex tensor may involve real numbers.
   Also note that this format does not specify numerical precision, i.e.
   if an implementation can handle 100-digit numbers, it is encouraged
   to do so.
"""

import numpy, re

def tensor_entries(tensor,tolerance=1e-10):
    """Produce a textual representation of the
    non-zero tensor entries.

    The parameter tolerance (default: 1e-10) determines which entries
    will be regarded as 'effectively being zero' and hence omitted.
    """
    entries=[]
    t_iter=tensor.flat
    shape=tensor.shape

    coord_format_string_pieces=[" %%%dd"%len(str(dim)) for dim in shape]
    coord_format_string="".join(coord_format_string_pieces)

    while True:
        ix=t_iter.index
        coords=t_iter.coords
        try:
            entry=t_iter.next()
            if type(entry)==complex:
                er=entry.real
                ei=entry.imag
                if abs(er)<tolerance:
                    er=0.0
                if abs(ei)<tolerance:
                    ei=0.0
                entry=er+1j*ei
            if abs(entry)>=tolerance:
                # remove parens around complex numbers:
                s=re.sub("[\(\)]","",str(entry)) 
                
                entries.append((coord_format_string%coords)+\
                               (": %s\n"%s))
        except StopIteration:
            break
    return entries

def tensor_print(tensor):
    """Print a tensor"""
    entries=tensor_entries(tensor)
    print "== %s-Tensor, %d nonzero entries ==="%\
          (tensor.shape,len(entries))
    for e in entries: print e,
    print "======================="
    
def tensor_write(filename,tensor,
                 tensor_name,
                 description=None,
                 tolerance=1e-10,
                 header=None
                 ):
    """Write a tensor to a file.
    Entries smaller in magnitude than tolerance
    (default: 1e-10) will be omitted.

    If header is given as a key -> value dictionary,
    its entries are also added to the tensor header.
    """

    entries_to_write=tensor_entries(tensor,
                                    tolerance=tolerance)
    desc_line=""
    if description:
        desc_line="\ndescription: %s"%description

    dim_str=" ".join([str(n) for n in tensor.shape])
    h=open(filename,"w")
    h.write("""# SPARSE-TENSOR-TEXTREP v1.0
name: %s%s
dimensions: %s
entries: %d
"""%(tensor_name,desc_line,dim_str,len(entries_to_write)))

    if header != None:
        for k in sorted(header.keys()):
            h.write("%s: %s\n"%(k,header[k]))
        
    for entry in entries_to_write:
        h.write(entry)
    h.close()


def tensor_read(filename,dtype=complex,header=None):
    """Read a tensor from a file - default entry data type is complex float

    If header is given as a dictionary, put header entries there.
    This is useful for adding further information to tensors.
    """
    h=open(filename,"r")
    lines=h.readlines()
    h.close()

    if lines[0] <> "# SPARSE-TENSOR-TEXTREP v1.0\n":
        raise ValueError, "File '%s' does not contain a tensor!"%filename
    line_nr=1

    tensor=None
    dims=None
    entries=None

    while(line_nr < len(lines) and \
          lines[line_nr][0] in "abcdefghijklmnopqrstuvwxyz"):

        pieces=lines[line_nr].split(":")

        if pieces[0] == "dimensions":
            dims=[int(n) for n in pieces[1][:-1].split()]
            tensor=numpy.zeros(dims,dtype=dtype)

        if header != None:
            header[pieces[0]]=pieces[1].strip()
            
        line_nr += 1

    while line_nr < len(lines):
        pieces=lines[line_nr].split(":")
        indices=tuple([int(x) for x in pieces[0].split()])
        # print pieces[1] # DDD
        data=dtype(pieces[1])
        tensor[indices]=data
        # ^ amazingly, this works in Python - but only
        # when 'indices' is a tuple, not for lists!
        line_nr += 1
    return tensor

